The semi-chiral ring of supersymmetric $\phi^4$ theory as a representation

In this short note, we study the infinite-dimensional symmetry algebras which appear in holomorphic twists of 4d $\mathcal{N}=1$ supersymmetric quantum field theories. In particular, we investigate whether their representation theory helps us understand the semi-chiral ring of $\frac{1}{4}$-BPS operators. We focus on the supersymmetric analogue of $\phi^4$ theory. Upon twist, this becomes a 4d $\beta \gamma$ system deformed by a cubic superpotential. We compute the semi-chiral ring in this example and organize it into modules for the algebra generated by the stress tensor. We find an intricate module structure and falsify the hypothesis that this could be a 4d analogue of the 2d Ising Virasoro minimal model.

==> semi-chiral-representation-main/cohomology-brackets.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    966756,      23608]
NotebookOptionsPosition[    866098,      22184]
NotebookOutlinePosition[    866587,      22202]
CellTagsIndexPosition[    866544,      22199]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Compute the semi-chiral ring", "Title",
 CellChangeTimes->{{3.9269229001876583`*^9, 
  3.926922907174657*^9}},ExpressionUUID->"fa557cbb-c2ca-4d7b-80e8-\
b62ea9d32ede"],

Cell[CellGroupData[{

Cell["Define product", "Section",
 CellChangeTimes->{{3.903639166237883*^9, 
  3.9036391687280517`*^9}},ExpressionUUID->"e8635afe-1aca-43ea-a736-\
152ba930653f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9035549448150864`*^9, 3.903554944816597*^9}, {
   3.903621177057559*^9, 3.9036211784303846`*^9}, 3.903639148047513*^9},
 CellLabel->
  "In[486]:=",ExpressionUUID->"74ae10ff-0524-4f25-a879-fee3426bd90c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP", " ", "=", " ", "NonCommutativeMultiply"}]], "Input",
 CellChangeTimes->{{3.9035600485899997`*^9, 3.9035600770851126`*^9}},
 CellLabel->
  "In[487]:=",ExpressionUUID->"bfd9b3f7-7057-4261-a3ee-9aa0be30e891"],

Cell[BoxData["NonCommutativeMultiply"], "Output",
 CellChangeTimes->{{3.9035600661414337`*^9, 3.903560079719429*^9}, {
   3.9036150541920505`*^9, 3.9036150545182743`*^9}, 3.903618275181326*^9, 
   3.903618711959016*^9, 3.903619025958017*^9, 3.903619327886194*^9, 
   3.9036207505277944`*^9, 3.9036218678942356`*^9, 3.903624304308652*^9, 
   3.903626846351156*^9, 3.9036281361907153`*^9, 3.903632811365137*^9, 
   3.903635439003423*^9, 3.9036355495612497`*^9, 3.9036382383243637`*^9, 
   3.903639156482849*^9, 3.903641724682275*^9, 3.9036418454283667`*^9, 
   3.9037244568140697`*^9, 3.9037254762946568`*^9, 3.903727644440312*^9, 
   3.903728145543502*^9, 3.9037282510525923`*^9, 3.903799200229162*^9, 
   3.9038012633127832`*^9, 3.90380216152378*^9, {3.9038023336806717`*^9, 
   3.903802358241778*^9}, 3.903802614632187*^9, 3.903802838420704*^9, 
   3.9038028877092085`*^9, 3.903802971164129*^9, 3.9038030078231378`*^9, 
   3.9038030841462345`*^9, 3.9038033407459908`*^9, 3.903803747614209*^9, 
   3.9038038168284807`*^9, 3.903804117329974*^9, 3.903804182867998*^9, 
   3.9038048835136814`*^9, 3.9038050554451466`*^9, 3.9038051846843376`*^9, 
   3.903805970727062*^9, 3.9038063908612556`*^9, 3.9038066037748036`*^9, 
   3.903807372157936*^9, 3.903807832128041*^9, 3.9038080695185156`*^9, 
   3.903808364172864*^9, 3.9038087414931335`*^9, 3.9038107798298817`*^9, 
   3.903810866430092*^9, 3.9038717852110176`*^9, 3.9038719303344183`*^9, 
   3.9038721538979053`*^9, 3.9038738626235957`*^9, 3.9038857210946198`*^9, 
   3.9038870184127455`*^9, 3.9039041661040726`*^9, 3.903904428915744*^9, 
   3.903906702055415*^9, 3.903956427376173*^9, 3.9039610679012012`*^9, 
   3.9039678671384473`*^9, 3.9039681155083447`*^9, 3.9039684076547832`*^9, 
   3.9039685669710093`*^9, 3.9039690005176578`*^9, 3.903969036287968*^9, 
   3.903969162112138*^9, 3.9039691992740917`*^9, 3.9039737582044506`*^9, 
   3.9039881907360954`*^9, 3.904058259951396*^9, 3.90517068129067*^9, 
   3.9051707559611197`*^9, 3.9051712360970507`*^9, 3.9051713904840703`*^9, 
   3.9051714698793373`*^9, 3.905171780540843*^9, 3.9051719123612847`*^9, 
   3.9051720490052776`*^9, 3.9051723824941397`*^9, 3.905172494712552*^9, 
   3.9051727265433564`*^9, 3.905172788993166*^9, 3.905359044707877*^9, 
   3.905359720162811*^9, 3.9053641994567175`*^9, 3.905364328462077*^9, 
   3.90561798084214*^9, 3.905627188769185*^9, 3.9056275059709015`*^9, 
   3.905629267240095*^9, 3.905780360264282*^9, 3.907183690589697*^9, 
   3.907449597913862*^9, 3.907520591855136*^9, 3.907521526441732*^9, 
   3.9119225940854006`*^9, 3.9121850733894124`*^9, 3.9122761323302746`*^9, 
   3.912610368431066*^9, 3.9126175189834833`*^9, 3.912618052986738*^9, 
   3.912628374303095*^9, 3.912704106110065*^9, 3.922645072613371*^9, 
   3.9226478103838453`*^9, 3.922652651417945*^9, 3.922652707066925*^9, 
   3.92282185340792*^9, 3.923224383909079*^9, 3.923310447781908*^9, 
   3.926116463029047*^9, 3.926844367938086*^9, 3.926919819605584*^9, 
   3.9269199659543457`*^9, 3.9269200488245583`*^9, 3.9269201416440477`*^9, 
   3.9269203006151037`*^9, 3.92692079384179*^9, 3.926922299418631*^9, 
   3.9269358311486473`*^9},
 CellLabel->
  "Out[487]=",ExpressionUUID->"5ce0f5f5-e8d8-4555-a8d8-c1578f1743a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"c_", ",", "A__"}], "]"}], " ", "/;", " ", 
     RowBox[{"NumericQ", "[", "c", "]"}]}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903628002156083*^9, 3.9036280044363327`*^9}, 
   3.926920198546686*^9},
 CellLabel->
  "In[488]:=",ExpressionUUID->"e9ac0c9f-3741-4820-8b6c-6c85b37694c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", "A__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[489]:=",ExpressionUUID->"835a79f2-6473-4a52-88ff-fc75347e7ae1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A___", ",", 
    RowBox[{"NP", "[", "B___", "]"}], ",", "C___"}], "]"}], ":=", 
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", "B", ",", "C"}], "]"}]}]], "Input",
 CellLabel->
  "In[490]:=",ExpressionUUID->"a4932719-4149-4e1a-becd-2ea53dc8ae77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], ",", "O3___", ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], ",", "O4___"}], 
   "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.9035549695272884`*^9, 3.9035549885336905`*^9}, {
  3.9035600826812973`*^9, 3.903560084468862*^9}, {3.903614955122682*^9, 
  3.90361497273744*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"b2701459-9b22-4dc0-9c2d-5cf07a75186d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", "0", ",", "O3___"}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.903556581909884*^9, 3.903556586277936*^9}, {
  3.9035600872374973`*^9, 3.903560088881169*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"9ffe91b9-318d-42fd-8a9b-4395870c9e76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A___", ",", "1", ",", "B__"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", "B"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905364079245*^9, 3.905364093111532*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"4440dace-cb56-4cda-8ae7-f5947ca9e8e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A__", ",", "1", ",", "B___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", "B"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905364100616955*^9, 3.905364101999716*^9}},
 CellLabel->
  "In[494]:=",ExpressionUUID->"98e09e56-d423-457a-8ad0-94283d4ed6ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903555348786646*^9, 3.903555348786646*^9}, {
   3.903560091981413*^9, 3.903560118001871*^9}, {3.903560392135853*^9, 
   3.903560407443628*^9}, {3.9035628025012727`*^9, 3.9035628041220026`*^9}, 
   3.903615062055106*^9, {3.9036417906040792`*^9, 3.9036417920913363`*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"d0ea7a53-a407-4796-9fc1-8666529bbeb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], ",", "O2___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "l_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], ",", "O3___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"O1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "+", "l"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}], ",", "O2", ",", "O3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9039704520534983`*^9, 3.903970518278406*^9}, {
  3.9039773482637067`*^9, 3.903977355268603*^9}, {3.903988125874546*^9, 
  3.9039881410948596`*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"000bc63e-9be8-47a7-850f-a76d4916a40e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n_", "]"}], "[", "m_", "]"}], ",",
     "O2___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n_", "]"}], "[", "m_", "]"}], ",",
     "O3___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"O1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", "2", ")"}]}], ")"}], "[", "n", "]"}], "[", "m", "]"}], 
    ",", "O2", ",", "O3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903973537588091*^9, 3.9039735430836997`*^9}, {
  3.9039881432772827`*^9, 3.9039881509550824`*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"4a40ba28-9a00-4275-a6c6-bb26ff92e3d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], ",", "O2___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n_", "]"}], "[", "m_", "]"}], ",",
     "O3___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"O1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}], ",", "O2", ",", "O3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903976994949134*^9, 3.903976998484413*^9}, {
  3.90398815445502*^9, 3.903988160635291*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"7a5173a3-73d8-40f2-9808-35a6f49393c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n_", "]"}], "[", "m_", "]"}], 
      ")"}], "^", "l_"}], ",", " ", "O2___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"O1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", " ", "l", ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}], ",", "O2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903986102532422*^9, 3.9039861070055313`*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"78adf050-e43e-4ace-bf8f-2f1ca6946e5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
       "]"}], ")"}], "^", "l_"}], ",", " ", "O2___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"O1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", " ", "l"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}], ",", "O2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903986059910695*^9, 3.90398610930026*^9}},
 CellLabel->
  "In[500]:=",ExpressionUUID->"619db4ef-685c-45bf-b302-cb4bcb8ed281"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n_", "]"}], "[", "m_", "]"}], ",",
     "O2___", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], ",", "O3___"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"O1", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}], ",", "O2", ",", "O3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9039769865230064`*^9, 3.9039769901492443`*^9}, {
  3.9039881715214996`*^9, 3.9039881781541424`*^9}},
 CellLabel->
  "In[501]:=",ExpressionUUID->"e8000f39-900d-4945-84ba-180f89a732b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvertPower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "^", "k_"}], ")"}], "[", "n_", "]"}], 
    "[", "m_", "]"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", ">", "1"}], ",", 
        RowBox[{
         RowBox[{"InputForm", "[", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"x", ",", "y"}], "]"}], ")"}], "^", "k"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "m"}], "}"}]}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"a_", ",", "b_"}], "]"}], "[", "f", "]"}], "[", 
             RowBox[{"x", ",", "y"}], "]"}], "->", 
            RowBox[{
             RowBox[{"\[Gamma]", "[", "a", "]"}], "[", "b", "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "->", 
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}]}], 
          "}"}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", "\[Gamma]", ")"}], "[", "a_", "]"}], "[", "b_", 
           "]"}], "^", "c_"}], "->", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "^", "c"}], ")"}], "[", "a", "]"}], "[", "b", 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"A___", ",", "B___"}], "]"}], "->", 
         RowBox[{"(", 
          RowBox[{"A", "**", "B"}], ")"}]}]}], "}"}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", 
        RowBox[{
         RowBox[{"c_", " ", "/;", " ", 
          RowBox[{"Or", "[", 
           RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}], ",", "A__"}], "]"}], 
       "->", 
       RowBox[{"(", " ", 
        RowBox[{"c", " ", 
         RowBox[{"NP", "[", "A", "]"}]}], ")"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[Gamma]", ")"}], "[", "a_", "]"}], "[", "b_", "]"}], 
        "^", "c_"}], "]"}], "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "c"}], ")"}], "[", "a", "]"}], "[", "b", 
       "]"}]}], "}"}]}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"InputForm", "[", "A_", "]"}], "->", "A"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9036139354992857`*^9, 3.9036140720389867`*^9}, {
   3.9036141626676807`*^9, 3.903614237161284*^9}, {3.9036143025811205`*^9, 
   3.9036143154792304`*^9}, {3.9036144083294344`*^9, 3.903614434309551*^9}, {
   3.903614483003108*^9, 3.903614486825348*^9}, {3.903614595576662*^9, 
   3.9036145965413933`*^9}, {3.9036147307632647`*^9, 3.903614746060611*^9}, {
   3.903614789314456*^9, 3.903614790184469*^9}, 3.9036148304441285`*^9, {
   3.90361740453259*^9, 3.903617460882311*^9}, {3.903617576011116*^9, 
   3.903617616355338*^9}, {3.9036176528414807`*^9, 3.903617657826891*^9}, {
   3.9036177404514036`*^9, 3.9036177428159914`*^9}, {3.903618047576618*^9, 
   3.903618096448142*^9}, {3.9036281870991335`*^9, 3.903628194351395*^9}, 
   3.903628599321291*^9, {3.90362956614198*^9, 3.9036295953200912`*^9}, {
   3.903629632005948*^9, 3.903629671618272*^9}, {3.9036365410609407`*^9, 
   3.9036365434916306`*^9}, {3.90363731081874*^9, 3.9036373513863015`*^9}, {
   3.903639358710942*^9, 3.9036393589512806`*^9}, {3.903640515169135*^9, 
   3.903640517117957*^9}, {3.9036420320585737`*^9, 3.903642049040547*^9}, {
   3.903807513478598*^9, 3.903807516553779*^9}, {3.9038075620503845`*^9, 
   3.903807564605401*^9}, {3.9038721067691326`*^9, 3.903872106941491*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"6249fdf0-7bd4-495c-a06a-cd27e4f8ddc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "**", 
       "O2___"}]}], "]"}], ",", "O3___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], ",", "O2", ",", 
     "O3"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904506113372104*^9, 3.9045061309709396`*^9}, {
   3.9045062346348085`*^9, 3.9045062376823997`*^9}, {3.904506762020488*^9, 
   3.9045067715151925`*^9}, 3.9045658075937395`*^9, 3.9045658543925877`*^9},
 CellLabel->
  "In[503]:=",ExpressionUUID->"16179768-0b6f-41bd-aee4-dc9d7abafe2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}]}], "]"}], ",", 
    "O2___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], ",", "O2"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904566286974821*^9, 3.9045662946347227`*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"430a6f14-a8f7-463f-8c82-dba14e669f7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], " ", "**", 
       " ", "O2___"}]}], "]"}], ",", "O3___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], ",", "O2", ",", 
     "O3"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}]}], "]"}], ",", 
    "O2___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], ",", "O2"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.904506160038686*^9, 3.9045061625289335`*^9}, {
   3.904506232512834*^9, 3.904506239673499*^9}, {3.904506773651503*^9, 
   3.904506779982539*^9}, 3.9045658107729607`*^9, 3.9045658562971344`*^9, {
   3.9045661770342846`*^9, 3.904566179710701*^9}, {3.904566303021936*^9, 
   3.90456631656494*^9}},
 CellLabel->
  "In[505]:=",ExpressionUUID->"982ec38f-67cc-496b-99a8-673b0cc25af4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_",
         "]"}], " ", "**", " ", "O2___"}]}], "]"}], ",", "O3___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k"}], ")"}], "[", "n", "]"}], "[", "m", 
      "]"}], ",", "O2", ",", "O3"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904506827111003*^9, 3.9045068322518115`*^9}, 
   3.9045658121774626`*^9, 3.9045658579780445`*^9},
 CellLabel->
  "In[507]:=",ExpressionUUID->"4e067455-6324-46a1-b02b-a7943b05b6b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
       "]"}]}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k"}], ")"}], "[", "n", "]"}], "[", "m", 
      "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904566324153701*^9, 3.904566328564742*^9}},
 CellLabel->
  "In[508]:=",ExpressionUUID->"8e8468a4-e494-4526-9d63-0fb0ea0567e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A__", ",", 
    RowBox[{"c_", " ", "/;", 
     RowBox[{"NumericQ", "[", "c", "]"}]}]}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"NP", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905165147555874*^9, 3.9051651605729637`*^9}, {
  3.905165277134935*^9, 3.9051652827499065`*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"554118fb-ef66-44eb-b417-370a3a93b2b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], " ", ":=", 
  " ", "False"}]], "Input",
 CellChangeTimes->{{3.904499312189248*^9, 3.904499334745948*^9}, {
  3.904499381833769*^9, 3.9044993913007717`*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"51147aed-a734-437c-8f64-d75774668d4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], " ", ":=", 
  " ", "False"}]], "Input",
 CellChangeTimes->{{3.904499312189248*^9, 3.904499334745948*^9}, {
  3.904499381833769*^9, 3.9044993913007717`*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"cf06e306-faf5-432c-a0f2-d8647ac6da8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "False"}]], "Input",
 CellChangeTimes->{{3.904499336274251*^9, 3.904499342747713*^9}, {
  3.904499383921948*^9, 3.9044993942931657`*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"012006f1-3e80-4aa2-9258-2a12db6f099e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", "False"}]], "Input",
 CellChangeTimes->{{3.904499343602257*^9, 3.904499355408228*^9}, {
  3.904499386252778*^9, 3.904499398185714*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"44408be8-7a79-428b-ba42-1d001b519583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", 
   RowBox[{"\[Beta]", "[", 
    RowBox[{"n_", ",", "m_"}], "]"}], "]"}], ":=", "False"}]], "Input",
 CellChangeTimes->{{3.9044995842437935`*^9, 3.9044995918974276`*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"4b404cc5-80ab-477a-8076-9c649b995e10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"n_", ",", "m_"}], "]"}], "]"}], ":=", "False"}]], "Input",
 CellChangeTimes->{{3.904499592615823*^9, 3.904499600764755*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"84166eb9-c5ae-41c6-b66e-a70e65886f26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNotField", "[", "A_", "]"}], ":=", "True"}]], "Input",
 CellChangeTimes->{{3.9044993570074215`*^9, 3.904499402253461*^9}, 
   3.9045650017004523`*^9, 3.9045665479204197`*^9},
 CellLabel->
  "In[516]:=",ExpressionUUID->"6adf8836-ce72-4e9b-b518-53697fafcaf3"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9036391945959997`*^9, 
  3.9036391950867195`*^9}},ExpressionUUID->"80c61938-02d8-4dd4-96ce-\
46ccc82bb4e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", 
    RowBox[{"2", " ", "B"}], ",", " ", "C"}], "]"}], " ", "==", " ", 
  RowBox[{"2", " ", 
   RowBox[{"NP", "[", 
    RowBox[{"A", ",", "B", ",", "C"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9036392002483873`*^9, 3.903639223608967*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"6247e61e-d283-4c70-9df3-9f62ffc2db4f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.903639224268911*^9, 3.903641724766451*^9, 3.9036418454754424`*^9, 
   3.9037244569392023`*^9, 3.903725476359531*^9, 3.903727644513501*^9, 
   3.9037281455925446`*^9, 3.90372825112753*^9, 3.9037992002941856`*^9, 
   3.9038012634296517`*^9, 3.903802161566434*^9, {3.903802333744035*^9, 
   3.903802358288024*^9}, 3.9038026147107744`*^9, 3.90380283848895*^9, 
   3.903802887784853*^9, 3.903802971252043*^9, 3.903803007873642*^9, 
   3.9038030841886864`*^9, 3.9038033408238087`*^9, 3.903803747674534*^9, 
   3.9038038169045057`*^9, 3.9038041173974*^9, 3.9038041829119844`*^9, 
   3.9038048835604515`*^9, 3.9038050555236645`*^9, 3.903805184746808*^9, 
   3.903805970805782*^9, 3.903806390924148*^9, 3.903806603806098*^9, 
   3.903807372252265*^9, 3.9038078321612597`*^9, 3.9038080695599604`*^9, 
   3.9038083642238255`*^9, 3.903808741540659*^9, 3.9038107798928566`*^9, 
   3.903810866508607*^9, 3.9038717853057137`*^9, 3.903871930492317*^9, 
   3.903872153976474*^9, 3.9038738626937284`*^9, 3.9038857212066946`*^9, 
   3.903887018455848*^9, 3.9039041662532206`*^9, 3.9039044290040455`*^9, 
   3.9039067021323633`*^9, 3.9039564274590273`*^9, 3.9039610679730225`*^9, 
   3.9039678672157874`*^9, 3.903968115587262*^9, 3.903968407723587*^9, 
   3.903968567035401*^9, 3.9039690005565324`*^9, 3.9039690363552003`*^9, 
   3.9039691622242613`*^9, 3.9039691993131304`*^9, 3.9039737582968383`*^9, 
   3.903988190775765*^9, 3.9040582600836487`*^9, 3.90517068136754*^9, 
   3.9051707560211554`*^9, 3.905171236167033*^9, 3.9051713905584087`*^9, 
   3.9051714699595375`*^9, 3.905171780620611*^9, 3.905171912423032*^9, 
   3.905172049072953*^9, 3.9051723825565586`*^9, 3.905172494774948*^9, 
   3.905172726621505*^9, 3.9051727890556593`*^9, 3.9053590447852383`*^9, 
   3.9053597202255597`*^9, 3.9053641995166097`*^9, 3.9053643285350037`*^9, 
   3.9056179809046493`*^9, 3.9056271888451786`*^9, 3.9056275060971613`*^9, 
   3.905629267308099*^9, 3.905780360358966*^9, 3.9071836908399305`*^9, 
   3.907449598070122*^9, 3.907520591971036*^9, 3.907521526622967*^9, 
   3.9119225942422223`*^9, 3.912185073455333*^9, 3.912276132478217*^9, 
   3.9126103685549994`*^9, 3.912617519109417*^9, 3.912618053129649*^9, 
   3.912628374407509*^9, 3.91270410623418*^9, 3.922645072711216*^9, 
   3.922647810522119*^9, 3.92265265153848*^9, 3.922652707328368*^9, 
   3.922821853603313*^9, 3.923224384021022*^9, 3.923310447916768*^9, 
   3.926116463142912*^9, 3.926844368064884*^9, 3.926919822892705*^9, 
   3.926919966560585*^9, 3.9269200521672897`*^9, 3.926920144999464*^9, 
   3.926920300999815*^9, 3.9269207972156076`*^9, 3.9269223028376904`*^9, 
   3.926935831365467*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"e8768875-5d4a-49f9-892c-452b20997c04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", 
    RowBox[{"NP", "[", 
     RowBox[{"B", ",", "C"}], "]"}], ",", "D"}], "]"}], " ", "==", " ", 
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903639226682288*^9, 3.9036392456435223`*^9}},
 CellLabel->
  "In[518]:=",ExpressionUUID->"55a888cc-e4f3-43ea-b98e-cdc529f861b5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036392459249544`*^9, 3.903641724783534*^9, 3.9036418454901953`*^9, 
   3.903724456986391*^9, 3.9037254763829145`*^9, 3.9037276445407066`*^9, 
   3.903728145600829*^9, 3.9037282511434417`*^9, 3.903799200325954*^9, 
   3.903801263470224*^9, 3.9038021615877066`*^9, {3.903802333761185*^9, 
   3.903802358312297*^9}, 3.90380261474384*^9, 3.9038028385071325`*^9, 
   3.903802887807666*^9, 3.9038029712900324`*^9, 3.903803007899287*^9, 
   3.903803084216321*^9, 3.903803340871049*^9, 3.903803747706361*^9, 
   3.903803816936596*^9, 3.9038041174186454`*^9, 3.903804182933728*^9, 
   3.9038048835761023`*^9, 3.903805055539287*^9, 3.9038051847784925`*^9, 
   3.903805970821431*^9, 3.903806390939788*^9, 3.903806603822238*^9, 
   3.9038073722781687`*^9, 3.903807832175748*^9, 3.903808069579998*^9, 
   3.903808364248999*^9, 3.9038087415514936`*^9, 3.903810779908583*^9, 
   3.903810866524251*^9, 3.9038717853413954`*^9, 3.9038719305556345`*^9, 
   3.9038721539920835`*^9, 3.903873862702368*^9, 3.9038857212592444`*^9, 
   3.9038870184688406`*^9, 3.903904166294199*^9, 3.903904429030954*^9, 
   3.9039067021565833`*^9, 3.9039564274794426`*^9, 3.903961067997203*^9, 
   3.903967867242716*^9, 3.9039681156202264`*^9, 3.9039684077482777`*^9, 
   3.903968567051783*^9, 3.903969000578264*^9, 3.9039690363760757`*^9, 
   3.903969162270985*^9, 3.90396919932975*^9, 3.90397375832239*^9, 
   3.9039881907959023`*^9, 3.90405826010983*^9, 3.9051706813991528`*^9, 
   3.9051707560514355`*^9, 3.905171236191929*^9, 3.9051713905839715`*^9, 
   3.905171469985668*^9, 3.9051717806605587`*^9, 3.9051719124552217`*^9, 
   3.9051720491129627`*^9, 3.9051723825878153`*^9, 3.905172494806176*^9, 
   3.905172726637087*^9, 3.9051727890869083`*^9, 3.9053590448178234`*^9, 
   3.905359720241653*^9, 3.905364199540742*^9, 3.9053643285505486`*^9, 
   3.9056179809359026`*^9, 3.9056271888711815`*^9, 3.905627506144619*^9, 
   3.9056292673350954`*^9, 3.905780360389477*^9, 3.9071836909183064`*^9, 
   3.907449598070122*^9, 3.9075205919967785`*^9, 3.9075215266471376`*^9, 
   3.911922594273427*^9, 3.912185073469653*^9, 3.912276132519704*^9, 
   3.9126103685804653`*^9, 3.912617519126566*^9, 3.912618053157546*^9, 
   3.912628374438024*^9, 3.912704106251227*^9, 3.9226450727299643`*^9, 
   3.922647814908057*^9, 3.922652651556831*^9, 3.922652707364401*^9, 
   3.922821853637556*^9, 3.923224384049901*^9, 3.923310447933996*^9, 
   3.9261164631620617`*^9, 3.9268443680839252`*^9, 3.926919822950535*^9, 
   3.926919966611765*^9, 3.9269200522463093`*^9, 3.9269201450812807`*^9, 
   3.926920301069071*^9, 3.926920797294127*^9, 3.926922302875204*^9, 
   3.926935831390671*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"9fb704ff-273c-4fc4-88f5-2c5a1441b224"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "3", "]"}], ",", "B", ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "3", "]"}]}], "]"}], " ", "==", 
  " ", "0"}]], "Input",
 CellChangeTimes->{{3.903639248149144*^9, 3.9036392680496655`*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"339c3396-ec10-4318-bebe-610a16df5f60"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036392683296375`*^9, 3.9036417248115125`*^9, 3.9036418455120134`*^9, 
   3.903724457018358*^9, 3.9037254763905177`*^9, 3.9037276445612526`*^9, 
   3.9037281456169434`*^9, 3.9037282511525455`*^9, 3.90379920034002*^9, 
   3.903801263512577*^9, 3.903802161612936*^9, {3.9038023337825923`*^9, 
   3.903802358319852*^9}, 3.903802614779995*^9, 3.903802838528211*^9, 
   3.903802887833788*^9, 3.903802971325105*^9, 3.9038030079254627`*^9, 
   3.9038030842405567`*^9, 3.903803340923314*^9, 3.903803747740236*^9, 
   3.9038038169677334`*^9, 3.903804117425143*^9, 3.903804182940359*^9, 
   3.9038048835761023`*^9, 3.9038050555549183`*^9, 3.9038051847784925`*^9, 
   3.903805970852682*^9, 3.9038063909710608`*^9, 3.903806603822238*^9, 
   3.9038073722849474`*^9, 3.9038078321913853`*^9, 3.903808069603223*^9, 
   3.903808364280507*^9, 3.903808741557621*^9, 3.903810779908583*^9, 
   3.9038108665554914`*^9, 3.9038717853413954`*^9, 3.903871930571293*^9, 
   3.903872154024057*^9, 3.903873862709526*^9, 3.9038857212658005`*^9, 
   3.903887018486639*^9, 3.9039041663310795`*^9, 3.9039044290637217`*^9, 
   3.903906702164151*^9, 3.903956427505762*^9, 3.903961068022461*^9, 
   3.903967867270025*^9, 3.9039681156531935`*^9, 3.903968407772032*^9, 
   3.9039685670674706`*^9, 3.9039690006000433`*^9, 3.9039690363817935`*^9, 
   3.9039691622795305`*^9, 3.9039691993347006`*^9, 3.903973758344614*^9, 
   3.903988190800915*^9, 3.904058260126424*^9, 3.9051706814312143`*^9, 
   3.9051707560514355`*^9, 3.9051712361970577`*^9, 3.9051713905945444`*^9, 
   3.905171469999745*^9, 3.9051717807079334`*^9, 3.9051719124913034`*^9, 
   3.905172049148136*^9, 3.9051723826033907`*^9, 3.905172494806176*^9, 
   3.9051727266683435`*^9, 3.9051727890869083`*^9, 3.9053590448273783`*^9, 
   3.905359720258377*^9, 3.905364199551629*^9, 3.9053643285653067`*^9, 
   3.905617980951548*^9, 3.90562718887918*^9, 3.905627506191653*^9, 
   3.905629267365103*^9, 3.905780360429327*^9, 3.907183691000928*^9, 
   3.907449598085738*^9, 3.907520592026196*^9, 3.9075215266921453`*^9, 
   3.9119225942889805`*^9, 3.912185073488138*^9, 3.912276132564991*^9, 
   3.912610368605715*^9, 3.91261751914524*^9, 3.912618053187064*^9, 
   3.912628374470949*^9, 3.912704106270693*^9, 3.922645072746499*^9, 
   3.9226478152076893`*^9, 3.922652651577937*^9, 3.922652710077516*^9, 
   3.922821853673654*^9, 3.923224384079976*^9, 3.923310447965762*^9, 
   3.9261164631857157`*^9, 3.9268443681077127`*^9, 3.926919823004719*^9, 
   3.9269199666763763`*^9, 3.926920052336816*^9, 3.926920145149304*^9, 
   3.926920301143009*^9, 3.926920797368559*^9, 3.926922302913218*^9, 
   3.926935831420211*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"cae8f6ef-dded-4927-90f3-c334f463886b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NP", "[", 
   RowBox[{"A", ",", 
    RowBox[{"B", "+", "C"}], " ", ",", "D"}], "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{"NP", "[", 
    RowBox[{"A", ",", "B", ",", "D"}], "]"}], "+", 
   RowBox[{"NP", "[", 
    RowBox[{"A", ",", "C", ",", "D"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903639272393242*^9, 3.9036392923103857`*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"7ecb8ce5-b40d-4a77-b334-352892c2a73f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036392926149006`*^9, 3.903641724819042*^9, 3.903641845519662*^9, 
   3.9037244570535126`*^9, 3.903725476411387*^9, 3.9037276445772943`*^9, 
   3.9037281456252174`*^9, 3.903728251167452*^9, 3.9037992003556595`*^9, 
   3.9038012635204287`*^9, 3.9038021616206207`*^9, {3.9038023337928905`*^9, 
   3.9038023583443065`*^9}, 3.903802614813447*^9, 3.903802838548901*^9, 
   3.9038028878439236`*^9, 3.9038029713585386`*^9, 3.903803007931424*^9, 
   3.9038030842473955`*^9, 3.9038033409756813`*^9, 3.903803747770522*^9, 
   3.903803816996601*^9, 3.9038041174470267`*^9, 3.903804182965042*^9, 
   3.9038048835761023`*^9, 3.9038050555705633`*^9, 3.9038051848097467`*^9, 
   3.903805970868309*^9, 3.9038063909866633`*^9, 3.903806603822238*^9, 
   3.9038073723101635`*^9, 3.9038078321998663`*^9, 3.903808069623034*^9, 
   3.903808364312951*^9, 3.9038087415639057`*^9, 3.903810779924234*^9, 
   3.9038108665554914`*^9, 3.9038717853539157`*^9, 3.903871930622183*^9, 
   3.903872154024057*^9, 3.903873862718256*^9, 3.903885721317297*^9, 
   3.9038870185072017`*^9, 3.9039041663676395`*^9, 3.903904429088067*^9, 
   3.9039067021843596`*^9, 3.903956427512258*^9, 3.9039610680434885`*^9, 
   3.903967867275299*^9, 3.9039681156828403`*^9, 3.9039684077796097`*^9, 
   3.9039685670864763`*^9, 3.9039690006227603`*^9, 3.9039690363871098`*^9, 
   3.903969162320255*^9, 3.903969199340605*^9, 3.9039737583521786`*^9, 
   3.903988190819047*^9, 3.9040582601570826`*^9, 3.90517068144083*^9, 
   3.905170756081168*^9, 3.905171236227311*^9, 3.90517139061871*^9, 
   3.9051714700257483`*^9, 3.9051717807406054`*^9, 3.905171912501382*^9, 
   3.905172049182973*^9, 3.9051723826190205`*^9, 3.905172494837516*^9, 
   3.905172726699644*^9, 3.9051727891181726`*^9, 3.905359044861353*^9, 
   3.905359720276433*^9, 3.9053641995744314`*^9, 3.905364328583316*^9, 
   3.9056179809671483`*^9, 3.90562718890518*^9, 3.9056275062387276`*^9, 
   3.905629267374097*^9, 3.9057803604645095`*^9, 3.9071836910838056`*^9, 
   3.907449598085738*^9, 3.9075205920567017`*^9, 3.907521526731804*^9, 
   3.911922594304653*^9, 3.9121850735041637`*^9, 3.912276132606318*^9, 
   3.912610369932086*^9, 3.912617519164485*^9, 3.912618053218676*^9, 
   3.91262837450299*^9, 3.912704106291065*^9, 3.922645072763883*^9, 
   3.9226478152322598`*^9, 3.922652651598695*^9, 3.922652710345529*^9, 
   3.922821853711973*^9, 3.9232243841130447`*^9, 3.923310447989916*^9, 
   3.926116463208359*^9, 3.9268443681352673`*^9, 3.926919823083785*^9, 
   3.9269199667039433`*^9, 3.926920052419582*^9, 3.9269201454615803`*^9, 
   3.926920301205359*^9, 3.926920797435441*^9, 3.926922302951599*^9, 
   3.926935831449492*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"b68ddb7f-1a92-432e-a2a1-570d70ae0e75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvertPower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "1", "]"}],
    "]"}], " ", "==", " ", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9036393024357076`*^9, 3.903639338061181*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"31f919d0-6bd0-4085-b3a1-0aabba8cca0b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.903641724835127*^9, 3.903641845535093*^9, 3.9037244570980763`*^9, 
   3.903725476437266*^9, 3.903727644608935*^9, 3.9037281456417403`*^9, 
   3.903728251192092*^9, 3.903799200394176*^9, 3.9038012635593615`*^9, 
   3.9038021616463914`*^9, {3.9038023338113413`*^9, 3.903802358351141*^9}, 
   3.9038026148435383`*^9, 3.903802838570568*^9, 3.9038028878733664`*^9, 
   3.9038029713924227`*^9, 3.9038030079557695`*^9, 3.903803084271563*^9, 
   3.903803341022259*^9, 3.903803747805947*^9, 3.903803817025676*^9, 
   3.903804117457033*^9, 3.903804182971795*^9, 3.9038048836073284`*^9, 
   3.9038050555861754`*^9, 3.903805184825368*^9, 3.9038059708954387`*^9, 
   3.9038063910128007`*^9, 3.9038066038535123`*^9, 3.9038073723381977`*^9, 
   3.9038078322047114`*^9, 3.903808069642245*^9, 3.9038083643461266`*^9, 
   3.903808741597842*^9, 3.903810779955355*^9, 3.903810866586742*^9, 
   3.9038717853694935`*^9, 3.9038719306515756`*^9, 3.9038721540554037`*^9, 
   3.9038738627915483`*^9, 3.9038857213690896`*^9, 3.903887018522336*^9, 
   3.903904166404211*^9, 3.9039044291215973`*^9, 3.903906702196268*^9, 
   3.903956427534897*^9, 3.9039610680649595`*^9, 3.903967867302185*^9, 
   3.903968115710785*^9, 3.9039684078049183`*^9, 3.903968567106881*^9, 
   3.903969000644905*^9, 3.9039690364033003`*^9, 3.9039691623634233`*^9, 
   3.9039691993594036`*^9, 3.9039737583747635`*^9, 3.90398819084085*^9, 
   3.904058260183935*^9, 3.9051706814705915`*^9, 3.9051707560910344`*^9, 
   3.9051712362591963`*^9, 3.9051713906385517`*^9, 3.9051714700500126`*^9, 
   3.9051717807908745`*^9, 3.905171912531361*^9, 3.9051720492332325`*^9, 
   3.9051723826502657`*^9, 3.905172494868784*^9, 3.905172726730837*^9, 
   3.905172789165061*^9, 3.905359044897726*^9, 3.905359720295354*^9, 
   3.905364199603835*^9, 3.905364328600563*^9, 3.9056179809827785`*^9, 
   3.905627188931547*^9, 3.9056275062859135`*^9, 3.905629267402094*^9, 
   3.9057803605036097`*^9, 3.907183691153209*^9, 3.907449598148241*^9, 
   3.9075205920896072`*^9, 3.9075215267721806`*^9, 3.911922594335968*^9, 
   3.9121850735210247`*^9, 3.912276132616988*^9, 3.912610370002054*^9, 
   3.912617519185505*^9, 3.912618053230557*^9, 3.912628374536929*^9, 
   3.9127041063123093`*^9, 3.922645072780966*^9, 3.922647815260873*^9, 
   3.922652651619876*^9, 3.922652710388575*^9, 3.922821853752544*^9, 
   3.92322438414559*^9, 3.9233104480107327`*^9, 3.926116463293242*^9, 
   3.9268443681593027`*^9, 3.926919823150798*^9, 3.9269199667748537`*^9, 
   3.9269200525074778`*^9, 3.926920145551646*^9, 3.92692030127527*^9, 
   3.926920797505506*^9, 3.926922302983474*^9, 3.926935831479866*^9},
 CellLabel->
  "Out[521]=",ExpressionUUID->"a7f1e2fd-0a59-49eb-ac0a-0de1f329dbc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    RowBox[{"2", "*", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}]}],
    ShowStringCharacters->True,
    NumberMarks->True],
   InputForm[2 NonCommutativeMultiply[
      $CellContext`\[Gamma][0][0], 
      $CellContext`\[Gamma][0][1]]],
   AutoDelete->True,
   Editable->True], "\[Equal]", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.9036393702791176`*^9},
 CellLabel->
  "In[522]:=",ExpressionUUID->"dae4213a-08f5-4da6-8292-b78049f31756"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036393702872744`*^9, 3.9036418455518627`*^9, 3.903724457113714*^9, 
   3.9037254764529066`*^9, 3.90372764462471*^9, 3.9037281456584225`*^9, 
   3.903728251209238*^9, 3.9037992004190335`*^9, 3.9038012635659323`*^9, 
   3.903802161651493*^9, {3.9038023338293176`*^9, 3.903802358356625*^9}, 
   3.903802614850153*^9, 3.9038028385771666`*^9, 3.903802887897188*^9, 
   3.903802971398653*^9, 3.9038030079617157`*^9, 3.903803084276964*^9, 
   3.903803341027096*^9, 3.903803747812337*^9, 3.9038038170313673`*^9, 
   3.9038041174741545`*^9, 3.9038041829972258`*^9, 3.9038048836073284`*^9, 
   3.9038050556018066`*^9, 3.9038051848566246`*^9, 3.9038059709000564`*^9, 
   3.903806391018323*^9, 3.9038066038691397`*^9, 3.9038073723437233`*^9, 
   3.903807832218836*^9, 3.9038080696598606`*^9, 3.903808364377245*^9, 
   3.903808741604046*^9, 3.903810779970993*^9, 3.903810866586742*^9, 
   3.90387178538632*^9, 3.903871930699854*^9, 3.9038721540554037`*^9, 
   3.903873862833687*^9, 3.9038857214258327`*^9, 3.9038870185369616`*^9, 
   3.903904166448964*^9, 3.9039044291286087`*^9, 3.9039067022167187`*^9, 
   3.90395642754062*^9, 3.903961068071205*^9, 3.9039678673254023`*^9, 
   3.903968115737035*^9, 3.9039684078108873`*^9, 3.903968567122097*^9, 
   3.9039690006506968`*^9, 3.903969036419675*^9, 3.9039691623692856`*^9, 
   3.9039691993654995`*^9, 3.9039737583806467`*^9, 3.9039881908608465`*^9, 
   3.9040582601911077`*^9, 3.905170681510497*^9, 3.9051707561109915`*^9, 
   3.9051712362667985`*^9, 3.9051713906588564`*^9, 3.905171470081536*^9, 
   3.9051717808304925`*^9, 3.9051719125675964`*^9, 3.905172049243092*^9, 
   3.9051723826816177`*^9, 3.9051724948999476`*^9, 3.905172726762212*^9, 
   3.905172789165061*^9, 3.9053590449381857`*^9, 3.9053597203049927`*^9, 
   3.905364199614029*^9, 3.905364328620615*^9, 3.9056179810140257`*^9, 
   3.905627188960328*^9, 3.905627506344123*^9, 3.9056292674350967`*^9, 
   3.9057803605388126`*^9, 3.9071836912045317`*^9, 3.907449598179489*^9, 
   3.9075205921185403`*^9, 3.9075215267822905`*^9, 3.9119225943515787`*^9, 
   3.9121850735368977`*^9, 3.912276132656638*^9, 3.912610370033824*^9, 
   3.9126175192086678`*^9, 3.9126180532688637`*^9, 3.912628374567594*^9, 
   3.9127041063315*^9, 3.9226450727984123`*^9, 3.922647815287179*^9, 
   3.922652651642601*^9, 3.9226527104333572`*^9, 3.9228218545420113`*^9, 
   3.9232243841753807`*^9, 3.92331044803084*^9, 3.926116463327166*^9, 
   3.9268443681834097`*^9, 3.9269198232249126`*^9, 3.9269199668509607`*^9, 
   3.926920052593438*^9, 3.926920145641952*^9, 3.926920301581024*^9, 
   3.926920797969701*^9, 3.926922303018379*^9, 3.9269358315137568`*^9},
 CellLabel->
  "Out[522]=",ExpressionUUID->"90286d7c-a988-40d8-bff9-58e779e621ce"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define BRST charge", "Section",
 CellChangeTimes->{{3.9036391736247425`*^9, 
  3.903639176913954*^9}},ExpressionUUID->"e970ea7b-986b-4452-9a36-\
2ad84d10ecf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", 
   RowBox[{"Q", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
  3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
  3.905171769610753*^9}},
 CellLabel->
  "In[523]:=",ExpressionUUID->"0c5193d6-b872-491f-b21e-14dff9316ecf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "c_", "]"}], ":=", 
  RowBox[{"0", " ", "/;", " ", 
   RowBox[{"Or", "[", 
    RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9035609672484655`*^9, 3.9035609823513985`*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"72758c40-e2e0-47d8-9fc7-9dfcff380d7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"Times", "[", 
    RowBox[{"c_", ",", 
     RowBox[{"NP", "[", "A__", "]"}]}], "]"}], "]"}], ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903635710799921*^9, 3.9036357294177327`*^9}, {
  3.9036362416085567`*^9, 3.9036362437895947`*^9}, {3.9036362818530655`*^9, 
  3.903636283800373*^9}, {3.9051713419988365`*^9, 3.9051713597783117`*^9}, {
  3.9051724735367303`*^9, 3.9051724750524673`*^9}},
 CellLabel->
  "In[525]:=",ExpressionUUID->"a4533f1d-a02e-40f5-85fd-25725e0b23be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", "A__"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"c", " ", 
   RowBox[{"Q", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912280777291683*^9, 3.91228078745782*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"d7e462a0-45c8-4f55-ac9e-bd7a2ce6cb26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", "A"}]], "Input",
 CellChangeTimes->{{3.9051714544096084`*^9, 3.9051714578102703`*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"72efd5a3-8542-4208-8020-31b2053272f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], " ", ":=", " ", "0"}]], "Input",
 CellChangeTimes->{{3.9035540843440833`*^9, 3.9035541524395576`*^9}, {
  3.903629531359786*^9, 3.9036295347785206`*^9}},
 CellLabel->
  "In[528]:=",ExpressionUUID->"8230533e-d586-4a42-8795-7b3822f9e2df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], "]"}], "]"}], " ", ":=", " ", "0"}]], "Input",
 CellChangeTimes->{{3.903638745194991*^9, 3.903638748913208*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"139e632a-795d-461b-b643-3dc322b412b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "0"}]], "Input",
 CellChangeTimes->{{3.9036352122144856`*^9, 3.9036352180900784`*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"05a9f007-b809-4d6c-ae87-8545fe7fa7ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], "]"}], ":=",
   "0"}]], "Input",
 CellChangeTimes->{{3.9036355812504344`*^9, 3.903635590084533*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"788b997f-edd2-45fe-ad3d-3d9bc0bc8ce1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"ConvertPower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "^", "2"}], ")"}], "[", "n", "]"}], 
    "[", "m", "]"}], "]"}], "  "}]], "Input",
 CellChangeTimes->{{3.9036356058504224`*^9, 3.9036356293607264`*^9}, 
   3.9036363651660542`*^9, 3.9036367003249383`*^9, {3.903637573189064*^9, 
   3.90363757340924*^9}, 3.9036393548106127`*^9, {3.9038111725341725`*^9, 
   3.903811177243975*^9}, 3.9038720994559727`*^9},
 CellLabel->
  "In[532]:=",ExpressionUUID->"621595a1-44d8-4bcb-aece-174234edef95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"ConvertPower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "^", "2"}], ")"}], "[", "n", "]"}], 
    "[", "m", "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.903554163269414*^9, 3.9035542060712633`*^9}, {
   3.9035547006449785`*^9, 3.9035547436365547`*^9}, {3.903554779811612*^9, 
   3.903554797534165*^9}, 3.9035566889303265`*^9, {3.903558445550233*^9, 
   3.903558455038217*^9}, {3.90355853082128*^9, 3.9035585339629436`*^9}, {
   3.9035586367102804`*^9, 3.9035586393935485`*^9}, {3.9035607677149315`*^9, 
   3.903560791382137*^9}, {3.903615098553737*^9, 3.9036151015387793`*^9}, {
   3.903617333131383*^9, 3.9036173363180695`*^9}, {3.9036177563269176`*^9, 
   3.9036177580791216`*^9}, {3.9036247887116995`*^9, 
   3.9036247945869904`*^9}, {3.9036254347835164`*^9, 
   3.9036254349771357`*^9}, {3.9036271295934267`*^9, 
   3.9036271368984785`*^9}, {3.9036271850950365`*^9, 3.903627185214818*^9}, {
   3.9036356311489253`*^9, 3.9036356410447383`*^9}, 3.90363636759929*^9, 
   3.903636703891053*^9, {3.903637575033224*^9, 3.903637576278387*^9}, 
   3.903639365949562*^9, {3.9038111802101917`*^9, 3.903811184134983*^9}, {
   3.9038112151538677`*^9, 3.903811215990635*^9}, 3.903872102758574*^9},
 CellLabel->
  "In[533]:=",ExpressionUUID->"e2accff2-d400-4cd4-9dee-ec914e3c66d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{"c_", " ", "/;", " ", 
      RowBox[{"Or", "[", 
       RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}], ",", "A__"}], "]"}], 
   "]"}], ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9036374347159777`*^9, 3.9036374730340347`*^9}, {
   3.903637710377796*^9, 3.903637716986741*^9}, 3.9036413967741385`*^9},
 CellLabel->
  "In[534]:=",ExpressionUUID->"75d6f651-3530-49f3-8cfb-c2bd79fd58fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
      "]"}], " ", ",", "A__"}], "]"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k"}], ")"}], "[", "n", "]"}], "[", "m", "]"}],
    "**", 
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9035560317129073`*^9, 3.9035560916482563`*^9}, 
   3.903556279242876*^9, {3.903556412938797*^9, 3.9035564170364776`*^9}, {
   3.903556520377597*^9, 3.903556535492393*^9}, {3.903557288871722*^9, 
   3.9035572912597847`*^9}, {3.903560132535595*^9, 3.903560141889109*^9}, {
   3.9036294300896516`*^9, 3.903629433799771*^9}, {3.90362949406876*^9, 
   3.9036294957134542`*^9}, {3.903629757916958*^9, 3.9036297603381453`*^9}, {
   3.903635500472056*^9, 3.9036355010534167`*^9}, {3.9036358675500526`*^9, 
   3.903635868423461*^9}, {3.9036359353512473`*^9, 3.9036359417224617`*^9}, {
   3.903636308838568*^9, 3.9036363108320494`*^9}, {3.903637661123437*^9, 
   3.9036376631398687`*^9}, {3.9036381880894775`*^9, 3.9036382032244267`*^9}},
 CellLabel->
  "In[535]:=",ExpressionUUID->"c05b7e35-6177-48a7-95e2-6ae1c9a978db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n_", "]"}], "[", "m_", "]"}], 
     " ", ",", "A__"}], "]"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", "\[Gamma]", ")"}], "[", "n", "]"}], "[", "m", "]"}], " ", "**", 
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9036352961534615`*^9, 3.9036353000590086`*^9}, 
   3.90363548630066*^9, {3.903635865037335*^9, 3.903635865679922*^9}, {
   3.903635914771796*^9, 3.90363593084746*^9}, {3.9036359974627004`*^9, 
   3.903635998939829*^9}, {3.903636316200244*^9, 3.9036363178183327`*^9}, {
   3.9036376649528832`*^9, 3.903637667628127*^9}},
 CellLabel->
  "In[536]:=",ExpressionUUID->"f717603f-3063-4322-ab3c-6213f3c4b753"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], " ", ",", "A_"}],
     "]"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], "]"}], ",", "A"}],
     "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], "**", 
    RowBox[{"Q", "[", "A", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9035565489350243`*^9, 3.903556549053459*^9}, {
  3.903556626662671*^9, 3.903556661683711*^9}, {3.9035567866964316`*^9, 
  3.9035567878767133`*^9}, {3.903557189327523*^9, 3.903557211467455*^9}, {
  3.903560148419139*^9, 3.903560157668956*^9}, {3.9036350258790627`*^9, 
  3.9036350264571953`*^9}, {3.903637672651595*^9, 3.9036376750552073`*^9}, {
  3.9036377934609423`*^9, 3.9036377952643695`*^9}, {3.9036378531906443`*^9, 
  3.9036378601462555`*^9}, {3.903638173669462*^9, 3.9036381822790895`*^9}},
 CellLabel->
  "In[537]:=",ExpressionUUID->"73b0458e-4ae2-4953-a25b-238594785f6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], " ", ",", 
     "A__"}], "]"}], "]"}], " ", ":=", 
  RowBox[{
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], "]"}], ",", "A"}],
     "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], "**", 
    RowBox[{"Q", "[", 
     RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9035560317129073`*^9, 3.9035560916482563`*^9}, 
   3.903556279242876*^9, {3.903556412938797*^9, 3.9035564170364776`*^9}, {
   3.903556520377597*^9, 3.903556535492393*^9}, {3.9035566354732475`*^9, 
   3.9035566429847183`*^9}, 3.9035566779183474`*^9, {3.9035572003035774`*^9, 
   3.90355720326402*^9}, {3.9035572553173423`*^9, 3.9035572585418673`*^9}, {
   3.9035601612700424`*^9, 3.903560174570224*^9}, 3.903635490719945*^9, {
   3.90363632265312*^9, 3.9036363241435804`*^9}, {3.903637677017926*^9, 
   3.9036376791227975`*^9}, {3.9036378618105497`*^9, 3.903637865989438*^9}, {
   3.903638015913393*^9, 3.9036380317711143`*^9}, {3.9036381930743713`*^9, 
   3.903638193225089*^9}},
 CellLabel->
  "In[538]:=",ExpressionUUID->"f3b3980b-4c90-46b8-a448-51307e8c986b"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9036422476962647`*^9, 
  3.903642248118134*^9}},ExpressionUUID->"e5cf637c-995e-4285-bd20-\
5155f8149fc6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"A", " ", "+", " ", "B", " ", "+", " ", "C"}], "]"}], " ", "==", 
  " ", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}], " ", "+", " ", 
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "B", "]"}], "]"}], "+", 
   RowBox[{"Q", "[", 
    RowBox[{"NP", "[", "C", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903639492417554*^9, 3.9036395269122305`*^9}, {
  3.9036415254827356`*^9, 3.903641531253645*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"99c0ef11-80b8-4ce9-87e9-a36565ddea9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", "A", "]"}], "+", 
   RowBox[{"Q", "[", "B", "]"}], "+", 
   RowBox[{"Q", "[", "C", "]"}]}], "\[Equal]", 
  RowBox[{"A", "+", "B", "+", "C"}]}]], "Output",
 CellChangeTimes->{{3.9036395118835187`*^9, 3.903639537296358*^9}, 
   3.903641724885521*^9, {3.903641832009041*^9, 3.9036418456033664`*^9}, 
   3.9036419966256704`*^9, 3.903643135492857*^9, 3.903724457208189*^9, 
   3.9037254765486836`*^9, 3.903727644704819*^9, 3.9037281457165995`*^9, 
   3.903728251285305*^9, 3.9037992005037107`*^9, 3.9038012636556516`*^9, 
   3.903802161699837*^9, {3.9038023338795877`*^9, 3.9038023584025817`*^9}, 
   3.9038026149120297`*^9, 3.903802838627057*^9, 3.90380288795748*^9, 
   3.9038029714664373`*^9, 3.9038030080122557`*^9, 3.9038030843257895`*^9, 
   3.903803341102523*^9, 3.9038037478710766`*^9, 3.90380381709101*^9, 
   3.903804117519884*^9, 3.9038041830530987`*^9, 3.90380488365467*^9, 
   3.903805055633506*^9, 3.9038051849039507`*^9, 3.9038059709469404`*^9, 
   3.9038063910808415`*^9, 3.9038066039195213`*^9, 3.9038073724105263`*^9, 
   3.903807832261947*^9, 3.903808069704817*^9, 3.9038083644366665`*^9, 
   3.9038087416581388`*^9, 3.9038107800335073`*^9, 3.9038108666340656`*^9, 
   3.903871785448444*^9, 3.903871930809477*^9, 3.9038721541189547`*^9, 
   3.903873862919363*^9, 3.903885721540463*^9, 3.9038870185931473`*^9, 
   3.903904166548915*^9, 3.9039044292198706`*^9, 3.903906702284046*^9, 
   3.903956427607993*^9, 3.90396106813571*^9, 3.9039678673984413`*^9, 
   3.90396811581153*^9, 3.9039684078761*^9, 3.903968567190792*^9, 
   3.9039690007205367`*^9, 3.9039690364873962`*^9, 3.9039691624658575`*^9, 
   3.9039691994246492`*^9, 3.903973758445298*^9, 3.9039881909158545`*^9, 
   3.9040582602844467`*^9, 3.9051708098208213`*^9, 3.905170931811572*^9, 
   3.9051712363269844`*^9, 3.905171390728865*^9, 3.9051714701452837`*^9, 
   3.905171780910699*^9, 3.9051719126312857`*^9, 3.905172049323347*^9, 
   3.905172382744022*^9, 3.905172494962467*^9, 3.9051727268403163`*^9, 
   3.9051727892431602`*^9, 3.905359045016055*^9, 3.905359720360151*^9, 
   3.905364199682356*^9, 3.90536432869921*^9, 3.9055887425694947`*^9, 
   3.9056179810934134`*^9, 3.90562255293493*^9, 3.905627189035331*^9, 
   3.9056275064715586`*^9, 3.9056292675050993`*^9, 3.905780360625956*^9, 
   3.90587088303817*^9, 3.905871087367016*^9, 3.905872768377803*^9, 
   3.9060597898939953`*^9, 3.906152640106182*^9, 3.907094851653326*^9, 
   3.907143021906783*^9, 3.907183422410663*^9, 3.907183691290679*^9, 
   3.90718380134096*^9, 3.90718390259638*^9, 3.9074360381636457`*^9, 
   3.9074448631579556`*^9, 3.90744959827325*^9, 3.907505635023353*^9, 
   3.907505797699539*^9, 3.9075205967600684`*^9, 3.9075215269250984`*^9, 
   3.9075224382145934`*^9, 3.907522748876735*^9, 3.9075255675054617`*^9, 
   3.9119225944452806`*^9, 3.9121850736015224`*^9, 3.912276132751378*^9, 
   3.9126103701849127`*^9, 3.912617519374359*^9, 3.912618053559373*^9, 
   3.9126283747099657`*^9, 3.9127041064899807`*^9, 3.922645072913859*^9, 
   3.922647815430169*^9, 3.9226526518175793`*^9, 3.92265271068298*^9, 
   3.922821854922861*^9, 3.923224384348423*^9, 3.923310448253889*^9, 
   3.926116463490045*^9, 3.926844368335333*^9, 3.926850967410164*^9, 
   3.9268568419509983`*^9, 3.926919578769202*^9, 3.9269197203757257`*^9, 
   3.926919823620916*^9, 3.926919967590393*^9, 3.926920053171256*^9, 
   3.926920145945168*^9, 3.9269203018027897`*^9, 3.926920798459344*^9, 
   3.9269223031742687`*^9, 3.9269358316422653`*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"8b6028ff-0941-4dd0-8ce8-bd9b2a78a5ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "2", "]"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.903639549184532*^9, 3.9036395520626397`*^9}},
 CellLabel->
  "In[540]:=",ExpressionUUID->"fd375966-75cb-42f3-ae78-bae65cfa48c8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.903639552344306*^9, 3.903641724893301*^9, {3.9036418321880617`*^9, 
   3.9036418456163273`*^9}, 3.903643135580187*^9, 3.903724457255498*^9, 
   3.903725476566032*^9, 3.903727644720454*^9, 3.903728145724806*^9, 
   3.903728251307307*^9, 3.903799200524833*^9, 3.90380126370376*^9, 
   3.9038021617224607`*^9, {3.9038023338968925`*^9, 3.903802358425247*^9}, 
   3.9038026149477444`*^9, 3.90380283864097*^9, 3.9038028879734993`*^9, 
   3.903802971499072*^9, 3.9038030080371895`*^9, 3.9038030843498335`*^9, 
   3.9038033411522427`*^9, 3.903803747897147*^9, 3.9038038171165733`*^9, 
   3.9038041175346985`*^9, 3.9038041830781145`*^9, 3.903804883670287*^9, 
   3.903805055649123*^9, 3.9038051849351845`*^9, 3.9038059709626675`*^9, 
   3.9038063910964575`*^9, 3.9038066039320297`*^9, 3.9038073724368153`*^9, 
   3.9038078322762885`*^9, 3.9038080697246933`*^9, 3.9038083644652147`*^9, 
   3.9038087416719446`*^9, 3.9038107800491276`*^9, 3.9038108666653175`*^9, 
   3.903871785472061*^9, 3.90387193085662*^9, 3.903872154134736*^9, 
   3.9038738629557657`*^9, 3.9038857215927143`*^9, 3.9038870186046743`*^9, 
   3.903904166589007*^9, 3.903904429248022*^9, 3.9039067023030586`*^9, 
   3.903956427626789*^9, 3.9039610681566396`*^9, 3.903967867417699*^9, 
   3.9039681158360777`*^9, 3.903968407898325*^9, 3.9039685672045755`*^9, 
   3.9039690007404594`*^9, 3.9039690365021152`*^9, 3.9039691625029736`*^9, 
   3.903969199442857*^9, 3.9039737584650674`*^9, 3.9039881909359455`*^9, 
   3.904058260299457*^9, 3.905170809860739*^9, 3.9051709318382635`*^9, 
   3.905171236356817*^9, 3.9051713907545843`*^9, 3.9051714701612797`*^9, 
   3.905171780950655*^9, 3.9051719126629047`*^9, 3.905172049355195*^9, 
   3.905172382775267*^9, 3.9051724949781837`*^9, 3.9051727268715153`*^9, 
   3.90517278925878*^9, 3.9053590450459366`*^9, 3.9053597203744783`*^9, 
   3.9053641997075567`*^9, 3.9053643287145376`*^9, 3.905588742590644*^9, 
   3.90561798110903*^9, 3.9056225529649315`*^9, 3.905627189060809*^9, 
   3.9056275065028*^9, 3.9056292675360956`*^9, 3.905780360661686*^9, 
   3.905870883103691*^9, 3.9058710874005027`*^9, 3.9058727684158688`*^9, 
   3.906059789926546*^9, 3.9061526401415663`*^9, 3.9070948516861258`*^9, 
   3.9071430219468536`*^9, 3.907183422472541*^9, 3.9071836913279524`*^9, 
   3.907183801381401*^9, 3.90718390306185*^9, 3.907436038179284*^9, 
   3.907444863183259*^9, 3.90744959830449*^9, 3.9075056350613146`*^9, 
   3.9075057977255287`*^9, 3.9075205968087215`*^9, 3.907521526962038*^9, 
   3.9075224382458467`*^9, 3.9075227489021626`*^9, 3.9075255677346983`*^9, 
   3.911922594460962*^9, 3.912185073610878*^9, 3.9122761327896767`*^9, 
   3.912610370210943*^9, 3.912617519392585*^9, 3.912618053588647*^9, 
   3.912628374736717*^9, 3.912704106505134*^9, 3.922645072930086*^9, 
   3.922647815452745*^9, 3.9226526518354053`*^9, 3.922652710730258*^9, 
   3.9228218549609203`*^9, 3.923224384378433*^9, 3.923310448275584*^9, 
   3.92611646350856*^9, 3.9268443683540487`*^9, 3.926850967442853*^9, 
   3.9268568419872704`*^9, 3.926919578819426*^9, 3.926919720437373*^9, 
   3.9269198236350603`*^9, 3.92691996766749*^9, 3.926920053235422*^9, 
   3.926920146043977*^9, 3.926920301877103*^9, 3.926920798539564*^9, 
   3.9269223032009287`*^9, 3.9269358316626863`*^9},
 CellLabel->
  "Out[540]=",ExpressionUUID->"dc6bdb4f-bbcd-4ffb-a4d3-4295a7094955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", "]"}],
    "]"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.9036395545567923`*^9, 3.903639562464172*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"9154a5f0-3711-4274-a091-4aa9c5fbe25d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036395630043097`*^9, 3.9036417248994627`*^9, {3.9036418322117877`*^9, 
   3.9036418456354337`*^9}, 3.903643135593225*^9, 3.9037244572872057`*^9, 
   3.903725476566032*^9, 3.9037276447360935`*^9, 3.903728145740697*^9, 
   3.9037282513157625`*^9, 3.9037992005337143`*^9, 3.9038012637462273`*^9, 
   3.903802161728836*^9, {3.903802333902812*^9, 3.9038023584323378`*^9}, 
   3.903802614977908*^9, 3.9038028386474967`*^9, 3.9038028879800143`*^9, 
   3.903802971535515*^9, 3.9038030080446405`*^9, 3.903803084357345*^9, 
   3.9038033411980095`*^9, 3.9038037479033175`*^9, 3.903803817122694*^9, 
   3.9038041175520287`*^9, 3.903804183102995*^9, 3.903804883670287*^9, 
   3.903805055664734*^9, 3.90380518495079*^9, 3.903805970995325*^9, 
   3.903806391112644*^9, 3.9038066039320297`*^9, 3.9038073724636793`*^9, 
   3.9038078322826834`*^9, 3.903808069732983*^9, 3.9038083644945936`*^9, 
   3.903808741677944*^9, 3.9038107800491276`*^9, 3.903810866680977*^9, 
   3.903871785480131*^9, 3.903871930904013*^9, 3.903872154134736*^9, 
   3.9038738629979086`*^9, 3.903885721645858*^9, 3.903887018620945*^9, 
   3.9039041665975547`*^9, 3.9039044292691646`*^9, 3.9039067023270345`*^9, 
   3.903956427632484*^9, 3.9039610681635847`*^9, 3.9039678674411726`*^9, 
   3.9039681158658295`*^9, 3.9039684079028563`*^9, 3.9039685672227154`*^9, 
   3.9039690007675886`*^9, 3.9039690365090313`*^9, 3.9039691625095434`*^9, 
   3.903969199449385*^9, 3.9039737584839544`*^9, 3.9039881909457097`*^9, 
   3.904058260330835*^9, 3.905170809920784*^9, 3.905170931870638*^9, 
   3.905171236386854*^9, 3.905171390786455*^9, 3.905171470193183*^9, 
   3.905171783880644*^9, 3.9051719126950827`*^9, 3.9051720493628435`*^9, 
   3.905172382775267*^9, 3.905172495009429*^9, 3.9051727268872004`*^9, 
   3.9051727893056555`*^9, 3.90535904507944*^9, 3.9053597203845577`*^9, 
   3.9053641997352405`*^9, 3.90536432872297*^9, 3.9055887426099715`*^9, 
   3.9056179811402903`*^9, 3.905622552972929*^9, 3.905627189085966*^9, 
   3.905627506534117*^9, 3.905629267544097*^9, 3.9057803607053413`*^9, 
   3.905870883122778*^9, 3.9058710874319563`*^9, 3.9058727684458213`*^9, 
   3.906059789957303*^9, 3.9061526401498766`*^9, 3.907094851723117*^9, 
   3.907143021982189*^9, 3.9071834225376763`*^9, 3.9071836913621464`*^9, 
   3.907183801420882*^9, 3.9071839032595406`*^9, 3.9074360382104893`*^9, 
   3.9074448632192965`*^9, 3.90744959830449*^9, 3.907505635102331*^9, 
   3.9075057977353163`*^9, 3.90752059685843*^9, 3.907521527021845*^9, 
   3.9075224382458467`*^9, 3.907522748927088*^9, 3.9075255677443056`*^9, 
   3.911922594476539*^9, 3.91218507363406*^9, 3.91227613282834*^9, 
   3.912610370238871*^9, 3.91261751941111*^9, 3.9126180536180973`*^9, 
   3.912628374764084*^9, 3.912704106520596*^9, 3.922645072948634*^9, 
   3.9226478154803047`*^9, 3.9226526518558064`*^9, 3.922652710791246*^9, 
   3.922821855003832*^9, 3.923224384408626*^9, 3.9233104483073893`*^9, 
   3.926116463534102*^9, 3.9268443683760233`*^9, 3.926850967478283*^9, 
   3.9268568420359592`*^9, 3.9269195788747673`*^9, 3.92691972065462*^9, 
   3.9269198236902227`*^9, 3.926919967692976*^9, 3.926920053318452*^9, 
   3.926920146128523*^9, 3.92692030193822*^9, 3.9269207986585007`*^9, 
   3.926922303232106*^9, 3.9269358316856422`*^9},
 CellLabel->
  "Out[541]=",ExpressionUUID->"21715f57-0022-4cdc-a62b-e3787edfc7b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], " ", "==", 
  " ", "0"}]], "Input",
 CellChangeTimes->{{3.903639563732316*^9, 3.9036395683630295`*^9}},
 CellLabel->
  "In[542]:=",ExpressionUUID->"c5302ac7-af14-4a46-abac-8d5e029dbb0a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036395686142883`*^9, 3.9036417249047613`*^9, {3.903641832233525*^9, 
   3.903641845644889*^9}, 3.903643135600122*^9, 3.903724457319376*^9, 
   3.9037254765960073`*^9, 3.9037276447529964`*^9, 3.9037281457490234`*^9, 
   3.9037282513328342`*^9, 3.9037992005617943`*^9, 3.9038012637557583`*^9, 
   3.903802161752515*^9, {3.903802333917199*^9, 3.9038023584561357`*^9}, 
   3.9038026150100164`*^9, 3.903802838654473*^9, 3.9038028880004873`*^9, 
   3.903802971543518*^9, 3.9038030080664396`*^9, 3.9038030843818097`*^9, 
   3.9038033412468987`*^9, 3.9038037479092507`*^9, 3.9038038171277847`*^9, 
   3.90380411756843*^9, 3.903804183109913*^9, 3.9038048836859055`*^9, 
   3.9038050556803675`*^9, 3.903805184966857*^9, 3.903805970995325*^9, 
   3.9038063911438217`*^9, 3.903806603947665*^9, 3.9038073724732733`*^9, 
   3.903807832301321*^9, 3.9038080697545323`*^9, 3.90380836450132*^9, 
   3.9038087416824713`*^9, 3.903810780064638*^9, 3.903810866680977*^9, 
   3.903871785480131*^9, 3.903871930935257*^9, 3.9038721541670723`*^9, 
   3.903873863008587*^9, 3.9038857216554475`*^9, 3.903887018635572*^9, 
   3.9039041666409693`*^9, 3.9039044292935658`*^9, 3.9039067023342104`*^9, 
   3.903956427654235*^9, 3.903961068182867*^9, 3.9039678674476604`*^9, 
   3.9039681158936214`*^9, 3.9039684079238753`*^9, 3.903968567239355*^9, 
   3.9039690007751884`*^9, 3.9039690365290084`*^9, 3.903969162551489*^9, 
   3.9039691994690967`*^9, 3.9039737584904523`*^9, 3.903988190960797*^9, 
   3.904058260362217*^9, 3.9051708099779344`*^9, 3.9051709319013777`*^9, 
   3.9051712364189234`*^9, 3.9051713908087564`*^9, 3.905171470225707*^9, 
   3.9051717841134105`*^9, 3.905171912731509*^9, 3.905172049393034*^9, 
   3.9051723828065925`*^9, 3.9051724950405626`*^9, 3.905172726918341*^9, 
   3.9051727893056555`*^9, 3.9053590451122217`*^9, 3.9053597203979883`*^9, 
   3.9053641997641506`*^9, 3.905364328740612*^9, 3.905588742627039*^9, 
   3.905617981155905*^9, 3.9056225530024395`*^9, 3.905627189096901*^9, 
   3.9056275065809917`*^9, 3.905629267574109*^9, 3.905780360736416*^9, 
   3.9058708831684375`*^9, 3.9058710874642096`*^9, 3.9058727684558773`*^9, 
   3.906059789988498*^9, 3.9061526401766453`*^9, 3.907094851732297*^9, 
   3.907143022017155*^9, 3.9071834225926228`*^9, 3.907183691412609*^9, 
   3.907183801432855*^9, 3.90718390344494*^9, 3.9074360382418327`*^9, 
   3.9074448632550206`*^9, 3.9074495983357477`*^9, 3.907505635139758*^9, 
   3.907505797763914*^9, 3.907520596901148*^9, 3.9075215270668592`*^9, 
   3.9075224382771025`*^9, 3.9075227489536996`*^9, 3.907525567770309*^9, 
   3.9119225944922256`*^9, 3.9121850736509895`*^9, 3.9122761328653665`*^9, 
   3.912610370266654*^9, 3.912617519431396*^9, 3.912618053645426*^9, 
   3.91262837479178*^9, 3.9127041065368977`*^9, 3.922645072966477*^9, 
   3.9226478155081987`*^9, 3.922652651875617*^9, 3.92265271086771*^9, 
   3.922821855043285*^9, 3.9232243844389343`*^9, 3.923310448338872*^9, 
   3.926116463558776*^9, 3.926844368398499*^9, 3.926850967514193*^9, 
   3.926856842071498*^9, 3.9269195789322767`*^9, 3.926919720718535*^9, 
   3.92691982374551*^9, 3.926919967826715*^9, 3.9269200533861523`*^9, 
   3.926920146207234*^9, 3.9269203019892883`*^9, 3.926920798718092*^9, 
   3.926922303272084*^9, 3.92693583170884*^9},
 CellLabel->
  "Out[542]=",ExpressionUUID->"986f034c-c423-42d4-bbe1-c715464ab44f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], " ", "==", 
  "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9036395754530597`*^9, 3.9036396050391426`*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"686fa759-b4f6-4600-b5dc-7780a9458036"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036417249109488`*^9, {3.9036418322518525`*^9, 3.903641845661951*^9}, 
   3.903643135606959*^9, 3.9037244573510923`*^9, 3.9037254765960073`*^9, 
   3.9037276447529964`*^9, 3.903728145774108*^9, 3.903728251348945*^9, 
   3.9037992005889935`*^9, 3.903801263804553*^9, 3.903802161759176*^9, {
   3.9038023339357834`*^9, 3.90380235846465*^9}, 3.903802615043342*^9, 
   3.903802838669072*^9, 3.9038028880215845`*^9, 3.9038029715765257`*^9, 
   3.9038030080724654`*^9, 3.9038030844061728`*^9, 3.903803341299425*^9, 
   3.9038037479403005`*^9, 3.9038038171512976`*^9, 3.903804117575942*^9, 
   3.9038041831344404`*^9, 3.9038048837015467`*^9, 3.903805055703007*^9, 
   3.903805184966857*^9, 3.903805970995325*^9, 3.9038063911438217`*^9, 
   3.903806603963297*^9, 3.903807372505534*^9, 3.9038078323178787`*^9, 
   3.9038080697760057`*^9, 3.903808364529329*^9, 3.903808741696611*^9, 
   3.9038107800803213`*^9, 3.903810866712579*^9, 3.903871785480131*^9, 
   3.9038719310146313`*^9, 3.9038721541670723`*^9, 3.903873863047761*^9, 
   3.903885721701993*^9, 3.903887018650236*^9, 3.9039041666731367`*^9, 
   3.903904429300606*^9, 3.903906702357074*^9, 3.903956427677515*^9, 
   3.9039610682041197`*^9, 3.9039678674699807`*^9, 3.9039681159002085`*^9, 
   3.903968407949145*^9, 3.9039685672566*^9, 3.9039690007929916`*^9, 
   3.9039690365461826`*^9, 3.903969162556034*^9, 3.9039691994757853`*^9, 
   3.9039737585088944`*^9, 3.903988190970894*^9, 3.904058260394251*^9, 
   3.905170810030821*^9, 3.905170935030094*^9, 3.905171236446928*^9, 
   3.9051713908389225`*^9, 3.9051714702497125`*^9, 3.9051717841764736`*^9, 
   3.9051719127613506`*^9, 3.9051720494347887`*^9, 3.9051723828379*^9, 
   3.905172495071909*^9, 3.90517272694967*^9, 3.905172789321278*^9, 
   3.90535904514427*^9, 3.90535972041353*^9, 3.9053641997917337`*^9, 
   3.905364328758196*^9, 3.905588742649118*^9, 3.9056179811715283`*^9, 
   3.905622553034484*^9, 3.905627189123955*^9, 3.9056275066278763`*^9, 
   3.905629267601473*^9, 3.905780360773478*^9, 3.9058708832267065`*^9, 
   3.90587108749946*^9, 3.905872768501232*^9, 3.9060597900198364`*^9, 
   3.9061526402073956`*^9, 3.907094851765771*^9, 3.907143022026704*^9, 
   3.907183422641264*^9, 3.9071836914482517`*^9, 3.9071838014802947`*^9, 
   3.90718390358042*^9, 3.9074360382573724`*^9, 3.907444863294693*^9, 
   3.907449598366995*^9, 3.9075056351775928`*^9, 3.9075057977961864`*^9, 
   3.90752059695444*^9, 3.9075215271137805`*^9, 3.907522438308342*^9, 
   3.907522748960637*^9, 3.90752556780227*^9, 3.911922594507804*^9, 
   3.912185073669653*^9, 3.9122761329082613`*^9, 3.912610370295035*^9, 
   3.9126175194529543`*^9, 3.912618053677207*^9, 3.9126283748206453`*^9, 
   3.912704106553565*^9, 3.922645072983862*^9, 3.922647815535125*^9, 
   3.922652651896237*^9, 3.9226527109480267`*^9, 3.922821855092922*^9, 
   3.923224384469604*^9, 3.923310448354425*^9, 3.9261164635852127`*^9, 
   3.926844368420825*^9, 3.9268509675515833`*^9, 3.926856842106512*^9, 
   3.926919578990546*^9, 3.926919720791877*^9, 3.926919823811689*^9, 
   3.926919967895706*^9, 3.926920053464678*^9, 3.9269201463254137`*^9, 
   3.926920302034802*^9, 3.926920798783366*^9, 3.926922303307733*^9, 
   3.926935831732792*^9},
 CellLabel->
  "Out[543]=",ExpressionUUID->"d318f0fc-c49b-4f20-9d95-aca00accb9b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", "]"}],
    ShowStringCharacters->True,
    NumberMarks->True],
   InputForm[
    ($CellContext`\[Gamma]^2)[0][0]],
   AutoDelete->True,
   Editable->True], "\[Equal]", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", 
   "]"}]}]], "Input",
 CellChangeTimes->{3.9036396072370043`*^9},
 CellLabel->
  "In[544]:=",ExpressionUUID->"7ebe1e9d-30e8-4a2d-9050-a50fa0027e95"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036396072446747`*^9, 3.903641724921171*^9, {3.90364183227195*^9, 
   3.903641845678565*^9}, 3.9036431356154933`*^9, 3.9037244573992476`*^9, 
   3.903725476627634*^9, 3.9037281457835846`*^9, 3.9037282513587437`*^9, 
   3.9037992006120453`*^9, 3.9038012638546143`*^9, 3.9038021617825327`*^9, {
   3.9038023339521513`*^9, 3.9038023584876356`*^9}, 3.9038026150771093`*^9, 
   3.903802838684956*^9, 3.903802888029115*^9, 3.9038029716114764`*^9, 
   3.903803008098011*^9, 3.9038030844134274`*^9, 3.9038033413064404`*^9, 
   3.9038037479709897`*^9, 3.903803817157299*^9, 3.9038041175817766`*^9, 
   3.903804183141817*^9, 3.9038048837297344`*^9, 3.903805055712022*^9, 
   3.9038051849981184`*^9, 3.9038059710098324`*^9, 3.9038063911594725`*^9, 
   3.903806603978918*^9, 3.903807372538271*^9, 3.90380783232627*^9, 
   3.903808069795659*^9, 3.903808364558277*^9, 3.903808741714593*^9, 
   3.9038107800959024`*^9, 3.903810866728217*^9, 3.903871785495817*^9, 
   3.9038719310624228`*^9, 3.903872154182175*^9, 3.9038738630553493`*^9, 
   3.903885721752002*^9, 3.9038870186636868`*^9, 3.9039041667247877`*^9, 
   3.903904429335122*^9, 3.9039067023666706`*^9, 3.9039564277003455`*^9, 
   3.9039610682139406`*^9, 3.903967867477087*^9, 3.903968115925493*^9, 
   3.9039684079556303`*^9, 3.903968567272071*^9, 3.903969000813607*^9, 
   3.9039690365639095`*^9, 3.903969162598605*^9, 3.9039691994956703`*^9, 
   3.903973758530122*^9, 3.9039881909859324`*^9, 3.904058260409928*^9, 
   3.905170810081006*^9, 3.9051709352691565`*^9, 3.9051712364768767`*^9, 
   3.905171390868691*^9, 3.905171470279667*^9, 3.9051717842308216`*^9, 
   3.905171912801674*^9, 3.9051720494478426`*^9, 3.905172382884643*^9, 
   3.9051724951031704`*^9, 3.9051727269809847`*^9, 3.905172789336917*^9, 
   3.9053590451803856`*^9, 3.9053597204291573`*^9, 3.90536419980166*^9, 
   3.90536432877808*^9, 3.905588742670602*^9, 3.9056179811871634`*^9, 
   3.9056225530665274`*^9, 3.9056271891550035`*^9, 3.905627506643484*^9, 
   3.9056292676344786`*^9, 3.9057803608060226`*^9, 3.9058708832432804`*^9, 
   3.9058710875305367`*^9, 3.9058727685328255`*^9, 3.9060597900700517`*^9, 
   3.9061526402474875`*^9, 3.907094851799271*^9, 3.907143022066934*^9, 
   3.907183422692313*^9, 3.907183691493729*^9, 3.907183801530922*^9, 
   3.9071839037174406`*^9, 3.9074360382729454`*^9, 3.907444863331417*^9, 
   3.907449598398243*^9, 3.9075056352160616`*^9, 3.907505797833104*^9, 
   3.9075205969952374`*^9, 3.9075215271618843`*^9, 3.907522438308342*^9, 
   3.90752274898577*^9, 3.907525567810492*^9, 3.911922594523494*^9, 
   3.912185073691991*^9, 3.912276132952684*^9, 3.912610370321226*^9, 
   3.912617519477621*^9, 3.9126180537083693`*^9, 3.912628374848613*^9, 
   3.912704106570777*^9, 3.922645073003544*^9, 3.922647815561859*^9, 
   3.9226526519205008`*^9, 3.922652711023672*^9, 3.922821855146389*^9, 
   3.923224384500949*^9, 3.923310448386532*^9, 3.9261164636105223`*^9, 
   3.9268443684484453`*^9, 3.926850967588111*^9, 3.926856842139489*^9, 
   3.9269195790478153`*^9, 3.926919720858601*^9, 3.926919823894228*^9, 
   3.9269199679767313`*^9, 3.926920053528491*^9, 3.9269201463890657`*^9, 
   3.926920302078722*^9, 3.926920798882154*^9, 3.926922303352076*^9, 
   3.926935831756193*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"ba5fec93-4ae4-44fa-8fb3-1d7beb6f61c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"A", "**", 
    RowBox[{"(", 
     RowBox[{"2", "B"}], ")"}]}], "]"}], " ", "==", " ", 
  RowBox[{"2", " ", 
   RowBox[{"Q", "[", 
    RowBox[{"A", "**", "B"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903639622987733*^9, 3.903639639903361*^9}},
 CellLabel->
  "In[545]:=",ExpressionUUID->"375adf7d-a70b-4ea6-bc1c-c066bdc9a959"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036396401828623`*^9, 3.9036417249255958`*^9, {3.9036418322973523`*^9, 
   3.9036418456964703`*^9}, 3.903643135623446*^9, 3.9037244573992476`*^9, 
   3.9037254766433125`*^9, 3.9037281457981153`*^9, 3.903728251375503*^9, 
   3.903799200645916*^9, 3.903801263897889*^9, 3.903802161790313*^9, {
   3.9038023339686575`*^9, 3.903802358493726*^9}, 3.9038026151084156`*^9, 
   3.9038028387045174`*^9, 3.9038028880468426`*^9, 3.903802971618903*^9, 
   3.9038030081055827`*^9, 3.9038030844409328`*^9, 3.903803341311784*^9, 
   3.903803748001564*^9, 3.9038038171816278`*^9, 3.9038041175974264`*^9, 
   3.903804183165741*^9, 3.9038048837332773`*^9, 3.903805055727706*^9, 
   3.9038051850137467`*^9, 3.9038059710098324`*^9, 3.903806391190694*^9, 
   3.903806604010168*^9, 3.903807372571433*^9, 3.903807832341575*^9, 
   3.9038080698146453`*^9, 3.903808364588357*^9, 3.90380874173116*^9, 
   3.9038107801115236`*^9, 3.9038108667438693`*^9, 3.903871785528038*^9, 
   3.903871931109926*^9, 3.903872154198281*^9, 3.9038738630946555`*^9, 
   3.9038857217623963`*^9, 3.903887018681652*^9, 3.903904166767453*^9, 
   3.9039044293620787`*^9, 3.903906702384948*^9, 3.9039564277202454`*^9, 
   3.9039610682333465`*^9, 3.9039678675015807`*^9, 3.903968115932124*^9, 
   3.90396840797682*^9, 3.903968567287504*^9, 3.9039690008202953`*^9, 
   3.903969036570548*^9, 3.9039691626045237`*^9, 3.9039691995162697`*^9, 
   3.9039737585368423`*^9, 3.903988190995965*^9, 3.904058260425519*^9, 
   3.9051708101409607`*^9, 3.9051709352980356`*^9, 3.905171236506939*^9, 
   3.905171390908663*^9, 3.9051714703095407`*^9, 3.9051717842406893`*^9, 
   3.905171915626382*^9, 3.9051720494732027`*^9, 3.9051723829158936`*^9, 
   3.9051724951031704`*^9, 3.905172727027825*^9, 3.9051727893837805`*^9, 
   3.90535904518906*^9, 3.9053597204454784`*^9, 3.9053641998265085`*^9, 
   3.905364328788307*^9, 3.905588742700242*^9, 3.905617981202779*^9, 
   3.9056225531006746`*^9, 3.905627189180004*^9, 3.905627506674778*^9, 
   3.9056292676635394`*^9, 3.905780360841607*^9, 3.9058708833010583`*^9, 
   3.9058710875604687`*^9, 3.9058727685661173`*^9, 3.9060597900983167`*^9, 
   3.906152640258015*^9, 3.9070948518083153`*^9, 3.9071430221068683`*^9, 
   3.907183422737797*^9, 3.9071836915402493`*^9, 3.907183801580222*^9, 
   3.9071839039939346`*^9, 3.9074360383042545`*^9, 3.9074448633656716`*^9, 
   3.9074495984294944`*^9, 3.9075056352528925`*^9, 3.9075057978416862`*^9, 
   3.9075205970467453`*^9, 3.9075215271921663`*^9, 3.907522438339592*^9, 
   3.907522748994505*^9, 3.9075255678424463`*^9, 3.9119225945402265`*^9, 
   3.9121850737088795`*^9, 3.9122761329976315`*^9, 3.9126103703777657`*^9, 
   3.912617519498945*^9, 3.9126180537385283`*^9, 3.912628374876957*^9, 
   3.912704106588623*^9, 3.9226450730204487`*^9, 3.922647815589229*^9, 
   3.922652651941049*^9, 3.922652711097933*^9, 3.9228218551993647`*^9, 
   3.923224384530295*^9, 3.92331044841811*^9, 3.9261164636358757`*^9, 
   3.926844368469727*^9, 3.926850967627654*^9, 3.926856842184268*^9, 
   3.926919579093951*^9, 3.926919720922987*^9, 3.9269198239731216`*^9, 
   3.9269199680784693`*^9, 3.9269200535983562`*^9, 3.9269201464305553`*^9, 
   3.926920302123343*^9, 3.926920798972865*^9, 3.926922303402646*^9, 
   3.9269358317799807`*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"d2ac9597-cc29-48cd-a5c8-48c9e9e00780"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], " ", "==", 
  " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903639656816987*^9, 3.903639680017387*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"db1305a7-f9a6-4109-8551-5b265f80f67a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.903639680283472*^9, 3.9036417249336586`*^9, {3.9036418323188105`*^9, 
   3.9036418457065926`*^9}, 3.9036431356312675`*^9, 3.9037244574314013`*^9, 
   3.9037254766602125`*^9, 3.903728145814848*^9, 3.903728251390523*^9, 
   3.903799200670601*^9, 3.9038012639448023`*^9, 3.9038021617958894`*^9, {
   3.903802333977112*^9, 3.903802358516698*^9}, 3.903802615116277*^9, 
   3.9038028387113104`*^9, 3.9038028880537024`*^9, 3.9038029716511903`*^9, 
   3.9038030081293364`*^9, 3.903803084448631*^9, 3.903803341360651*^9, 
   3.9038037480328083`*^9, 3.9038038171896706`*^9, 3.90380411761318*^9, 
   3.903804183173038*^9, 3.903804883748962*^9, 3.903805055758913*^9, 
   3.9038051850137467`*^9, 3.9038059710255575`*^9, 3.903806391190694*^9, 
   3.903806604026184*^9, 3.9038073726082673`*^9, 3.903807832358206*^9, 
   3.903808069834529*^9, 3.9038083645945516`*^9, 3.9038087417471933`*^9, 
   3.9038107801271505`*^9, 3.903810866759474*^9, 3.903871785542714*^9, 
   3.903871931157524*^9, 3.903872154198281*^9, 3.9038738631027603`*^9, 
   3.9038857218121142`*^9, 3.903887018696411*^9, 3.9039041668055687`*^9, 
   3.9039044293919744`*^9, 3.9039067024055805`*^9, 3.903956427728408*^9, 
   3.903961068242901*^9, 3.903967867509117*^9, 3.903968115962247*^9, 
   3.9039684079838*^9, 3.9039685673066263`*^9, 3.9039690008420706`*^9, 
   3.9039690365849667`*^9, 3.90396916264387*^9, 3.9039691995227265`*^9, 
   3.903973758556226*^9, 3.9039881910158834`*^9, 3.9040582604567647`*^9, 
   3.905170810201088*^9, 3.9051709353045607`*^9, 3.905171236547059*^9, 
   3.905171393823554*^9, 3.905171470339643*^9, 3.905171784290704*^9, 
   3.905171915821705*^9, 3.905172049514996*^9, 3.9051723829158936`*^9, 
   3.905172495134302*^9, 3.905172727043339*^9, 3.9051727893837805`*^9, 
   3.9053590452279663`*^9, 3.9053597204592285`*^9, 3.9053641998531375`*^9, 
   3.90536432880087*^9, 3.9055887427227736`*^9, 3.905617981218416*^9, 
   3.905622553111659*^9, 3.9056271891900434`*^9, 3.905627506691433*^9, 
   3.905629267694501*^9, 3.9057803608751855`*^9, 3.9058708833226757`*^9, 
   3.905871087590582*^9, 3.905872768580862*^9, 3.906059790129575*^9, 
   3.906152640289796*^9, 3.9070948518474107`*^9, 3.9071430221171637`*^9, 
   3.9071834227875443`*^9, 3.90718369157901*^9, 3.9071838015920687`*^9, 
   3.907183904211837*^9, 3.907436038335667*^9, 3.9074448633752375`*^9, 
   3.90744959847637*^9, 3.9075056352899375`*^9, 3.9075057978681836`*^9, 
   3.9075205970876865`*^9, 3.9075215272558155`*^9, 3.9075224383708425`*^9, 
   3.907522749017106*^9, 3.907525567873534*^9, 3.9119225945553308`*^9, 
   3.9121850737251625`*^9, 3.912276133045186*^9, 3.912610370401083*^9, 
   3.9126175195188837`*^9, 3.912618053769637*^9, 3.912628374906857*^9, 
   3.9127041066059237`*^9, 3.922645073039194*^9, 3.9226478156177597`*^9, 
   3.9226526519618683`*^9, 3.9226527112448807`*^9, 3.92282185524581*^9, 
   3.923224384558815*^9, 3.923310448449597*^9, 3.92611646365829*^9, 
   3.926844368491274*^9, 3.926850967665597*^9, 3.926856842258078*^9, 
   3.926919579154131*^9, 3.9269197209912777`*^9, 3.926919824050701*^9, 
   3.926919968143667*^9, 3.926920053678794*^9, 3.926920146471558*^9, 
   3.926920302167547*^9, 3.926920799023649*^9, 3.926922303453229*^9, 
   3.926935831809623*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"18649591-99e0-4364-b95d-edf6a3a95f94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], "]"}], " ", "==", 
  " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9036396849467745`*^9, 3.9036397127597437`*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"63ebac9d-abf1-4516-89f1-7a45675045d3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9036397131034865`*^9, 3.903641724942421*^9, {3.903641832337623*^9, 
   3.9036418457212*^9}, 3.903643135642988*^9, 3.903724457478783*^9, 
   3.9037254766908007`*^9, 3.903728145825794*^9, 3.9037282514069014`*^9, 
   3.9037992006953917`*^9, 3.9038012639901543`*^9, 3.903802161816771*^9, {
   3.903802333992591*^9, 3.9038023585226903`*^9}, 3.9038026151223097`*^9, 
   3.9038028387251196`*^9, 3.903802888060199*^9, 3.903802971685438*^9, 
   3.9038030081362624`*^9, 3.9038030844723544`*^9, 3.903803341367118*^9, 
   3.9038037480631075`*^9, 3.903803817214671*^9, 3.903804117632345*^9, 
   3.9038041831957493`*^9, 3.903804883764553*^9, 3.9038050557745347`*^9, 
   3.9038051850449924`*^9, 3.903805971041272*^9, 3.903806391190694*^9, 
   3.903806604026184*^9, 3.9038073726389523`*^9, 3.903807832374261*^9, 
   3.903808069841941*^9, 3.9038083646237516`*^9, 3.903808741763777*^9, 
   3.9038107801271505`*^9, 3.903810866759474*^9, 3.903871785542714*^9, 
   3.9038719311732593`*^9, 3.9038721542140694`*^9, 3.90387386314065*^9, 
   3.9038857218598866`*^9, 3.90388701871458*^9, 3.903904166904396*^9, 
   3.9039044294158926`*^9, 3.9039067024150267`*^9, 3.903956427749341*^9, 
   3.9039610682641973`*^9, 3.9039678675319786`*^9, 3.9039681159912324`*^9, 
   3.903968408006049*^9, 3.9039685673230605`*^9, 3.9039690008624206`*^9, 
   3.9039690366026487`*^9, 3.903969162651074*^9, 3.9039691995287743`*^9, 
   3.9039737585778017`*^9, 3.9039881910458236`*^9, 3.904058260490656*^9, 
   3.905170810266019*^9, 3.9051709353344264`*^9, 3.905171236582272*^9, 
   3.90517139403874*^9, 3.9051714703693876`*^9, 3.9051717843037815`*^9, 
   3.905171915861507*^9, 3.9051720495282354`*^9, 3.9051723829471436`*^9, 
   3.9051724951656523`*^9, 3.905172727074606*^9, 3.9051727923527927`*^9, 
   3.905359045268917*^9, 3.9053597204764643`*^9, 3.9053641998774147`*^9, 
   3.90536432881715*^9, 3.90558874274384*^9, 3.90561798123403*^9, 
   3.905622553136631*^9, 3.905627189216053*^9, 3.905627506737774*^9, 
   3.9056292677257824`*^9, 3.905780360886694*^9, 3.9058708833940353`*^9, 
   3.905871087623318*^9, 3.905872768612874*^9, 3.906059790160824*^9, 
   3.906152640320801*^9, 3.907094851888054*^9, 3.9071430221527023`*^9, 
   3.907183422831238*^9, 3.9071836916193933`*^9, 3.907183801636017*^9, 
   3.907183904355139*^9, 3.9074360383670225`*^9, 3.9074448634080143`*^9, 
   3.9074495985076246`*^9, 3.9075056353238726`*^9, 3.907505797903754*^9, 
   3.9075205971341124`*^9, 3.907521527291834*^9, 3.907522438402094*^9, 
   3.907522749044299*^9, 3.9075255679084435`*^9, 3.911922594571098*^9, 
   3.912185073742896*^9, 3.9122761330849524`*^9, 3.912610370427761*^9, 
   3.9126175195414457`*^9, 3.912618053800962*^9, 3.912628374934135*^9, 
   3.912704106623804*^9, 3.92264507305794*^9, 3.922647815633062*^9, 
   3.922652651982168*^9, 3.922652711296462*^9, 3.922821855290833*^9, 
   3.923224384573951*^9, 3.923310448480085*^9, 3.926116463680262*^9, 
   3.926844368513467*^9, 3.9268509677037277`*^9, 3.926856842296317*^9, 
   3.926919579245517*^9, 3.9269197210606537`*^9, 3.926919824119266*^9, 
   3.92691996819422*^9, 3.926920053904724*^9, 3.926920146512679*^9, 
   3.926920302213475*^9, 3.9269207990732822`*^9, 3.926922303503376*^9, 
   3.926935831842681*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"2dc4ac9e-e0de-4006-bde6-c5cbe1de666a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"Q", "[", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}], "]"}], "]"}], 
   "]"}], " ", "==", " ", "0"}]], "Input",
 CellChangeTimes->{{3.903639729918487*^9, 3.9036397533162613`*^9}, {
  3.9036398238438883`*^9, 3.9036398538659844`*^9}, {3.9036399756958523`*^9, 
  3.903639977401084*^9}, {3.9036400562514105`*^9, 3.9036400576441855`*^9}, {
  3.903640115416486*^9, 3.9036401355836415`*^9}, {3.9036418800482807`*^9, 
  3.9036419503012276`*^9}, {3.903643168117346*^9, 3.903643172764737*^9}, {
  3.903811197119197*^9, 3.9038112347517495`*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"d0cad006-4e96-4332-b4c7-4a6fb44069ed"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9037244575104055`*^9, 3.903725476711932*^9, {3.903728129027703*^9, 
   3.9037281505843062`*^9}, 3.903728251431588*^9, 3.903799200723118*^9, 
   3.9038012640331097`*^9, 3.903802161827039*^9, {3.9038023340135465`*^9, 
   3.9038023585300317`*^9}, 3.903802615156111*^9, 3.903802838745346*^9, 
   3.903802888079362*^9, 3.9038029717212334`*^9, 3.9038030081643667`*^9, 
   3.9038030844817796`*^9, 3.903803341414641*^9, 3.9038037480960045`*^9, 
   3.903803817240964*^9, 3.9038041176545544`*^9, 3.90380418320541*^9, 
   3.9038048837957983`*^9, 3.903805055790168*^9, 3.903805185060506*^9, 
   3.903805971056816*^9, 3.903806391222378*^9, 3.9038066040574493`*^9, 
   3.903807372671885*^9, 3.9038078323938174`*^9, 3.903808069862821*^9, 
   3.9038083646558175`*^9, 3.9038087417834826`*^9, 3.9038107801427727`*^9, 
   3.9038108667907248`*^9, 3.9038112350965753`*^9, 3.903871785558401*^9, 
   3.903871931204465*^9, 3.903872154229783*^9, 3.9038738631822786`*^9, 
   3.903885721912542*^9, 3.9038870187283297`*^9, 3.9039041669706078`*^9, 
   3.903904429429612*^9, 3.9039067024339905`*^9, 3.9039564277703743`*^9, 
   3.9039610682870445`*^9, 3.9039678675552845`*^9, 3.903968116019297*^9, 
   3.903968408018708*^9, 3.903968567339305*^9, 3.9039690008873672`*^9, 
   3.903969036620882*^9, 3.903969162696045*^9, 3.9039691995485897`*^9, 
   3.9039737585980396`*^9, 3.9039881910660458`*^9, 3.904058260519988*^9, 
   3.9051708103210216`*^9, 3.9051709353749065`*^9, 3.9051712366173544`*^9, 
   3.905171394078801*^9, 3.9051714703995113`*^9, 3.905171784351714*^9, 
   3.905171915901679*^9, 3.905172049563408*^9, 3.9051723829783955`*^9, 
   3.90517249519691*^9, 3.9051727271058364`*^9, 3.905172792555923*^9, 
   3.905359045309739*^9, 3.9053597205038166`*^9, 3.9053641999066963`*^9, 
   3.905364328835264*^9, 3.9055887427695255`*^9, 3.905617981265281*^9, 
   3.905622553171633*^9, 3.9056271892450457`*^9, 3.905627506769*^9, 
   3.905629267758772*^9, 3.9057803609213696`*^9, 3.905870883456997*^9, 
   3.905871087655902*^9, 3.9058727686456633`*^9, 3.9060597902271395`*^9, 
   3.906152640349989*^9, 3.9070948519243326`*^9, 3.907143022187194*^9, 
   3.9071834228876143`*^9, 3.9071836916629915`*^9, 3.907183801678439*^9, 
   3.90718390448813*^9, 3.9074360383983088`*^9, 3.9074448634421325`*^9, 
   3.907449598538867*^9, 3.9075056353637853`*^9, 3.907505797933106*^9, 
   3.907520597184291*^9, 3.907521527352004*^9, 3.9075224384333467`*^9, 
   3.9075227490751095`*^9, 3.9075255679424458`*^9, 3.911922594617866*^9, 
   3.912185073767002*^9, 3.9122761331312256`*^9, 3.912610370453198*^9, 
   3.912617519564351*^9, 3.912618053860436*^9, 3.912628374962739*^9, 
   3.91270410664751*^9, 3.922645073078597*^9, 3.9226478156641893`*^9, 
   3.922652652006909*^9, 3.922652711356976*^9, 3.9228218553334913`*^9, 
   3.923224384618103*^9, 3.923310448511425*^9, 3.9261164637041407`*^9, 
   3.926844368538664*^9, 3.92685096776838*^9, 3.926856842434471*^9, 
   3.9269195792937307`*^9, 3.926919721139749*^9, 3.9269198242023907`*^9, 
   3.926919968256834*^9, 3.926920053959362*^9, 3.926920146563252*^9, 
   3.926920302257475*^9, 3.926920799144709*^9, 3.9269223036619377`*^9, 
   3.9269358318660583`*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"9e4e4bc3-3220-4b36-a494-9485c7c30381"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define canonical ordering", "Section",
 CellChangeTimes->{{3.903643314128874*^9, 
  3.9036433178239627`*^9}},ExpressionUUID->"6adcd1c9-ddf9-46e8-ba39-\
bc07f5cd66e7"],

Cell[CellGroupData[{

Cell["Compare fields", "Subsection",
 CellChangeTimes->{{3.903886220524271*^9, 
  3.9038862223165007`*^9}},ExpressionUUID->"06a04fc8-e322-4ef5-b437-\
d88fe348b394"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}]}], 
   "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n1", "+", "m1"}], ")"}], "<", " ", 
     RowBox[{"(", 
      RowBox[{"n2", "+", "m2"}], ")"}]}], ",", "True", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n1", "+", "m1"}], " ", "==", " ", 
       RowBox[{"n2", "+", "m2"}]}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n1", "<", "n2"}], ",", "True", ",", "False"}], "]"}], ",", 
      "False"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9037243193110867`*^9, 3.9037243291069307`*^9}, {
  3.9038064498015947`*^9, 3.9038064931373286`*^9}},
 CellLabel->
  "In[549]:=",ExpressionUUID->"15c9f3d6-3669-434b-acd0-03d3c38f6a67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], "]"}], ":=", 
  " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n1", "+", "m1"}], ")"}], "<", " ", 
     RowBox[{"(", 
      RowBox[{"n2", "+", "m2"}], ")"}]}], ",", " ", "True", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n1", "+", "m1"}], "==", 
       RowBox[{"n2", "+", "m2"}]}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n1", "<", "n2"}], ",", "True", ",", "False"}], "]"}], ",", 
      "False"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9037241617202826`*^9, 3.903724284140706*^9}, {
  3.9038038995438356`*^9, 3.903803921874469*^9}, {3.90396206998398*^9, 
  3.9039620877512817`*^9}, {3.9039621657943506`*^9, 3.903962173672513*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"ea704165-3598-46e5-a3a8-699e864d688c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", "m1_",
      "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}]}], 
   "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"k1", 
      RowBox[{"(", 
       RowBox[{"n1", "+", "m1", " ", "+", " ", 
        RowBox[{"1", "/", "3"}]}], ")"}]}], "<", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n2", "+", "m2"}], ")"}], " ", "+", " ", 
      RowBox[{"1", "/", "3"}]}]}], ",", "True", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k1", 
        RowBox[{"(", 
         RowBox[{"n1", "+", "m1", "+", 
          RowBox[{"1", "/", "3"}]}], ")"}]}], "==", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n2", "+", "m2"}], ")"}], " ", "+", " ", 
        RowBox[{"1", "/", "3"}]}]}], ",", " ", "False", ",", "False"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9038079637383595`*^9, 3.9038079867250643`*^9}, {
  3.903808130779396*^9, 3.903808132141013*^9}, {3.9038081666944485`*^9, 
  3.9038081686089025`*^9}, {3.9038088524096017`*^9, 3.9038088659899673`*^9}},
 CellLabel->
  "In[551]:=",ExpressionUUID->"8c646ef8-800f-43bb-8bd9-5a117f10687f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", "m2_",
      "]"}]}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n1", "+", "m1", " ", "+", " ", 
       RowBox[{"1", "/", "3"}]}], ")"}], " ", "<", " ", 
     RowBox[{"k2", 
      RowBox[{"(", 
       RowBox[{"n2", "+", "m2", " ", "+", " ", 
        RowBox[{"1", "/", "3"}]}], ")"}]}]}], ",", "True", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n1", "+", "m1", " ", "+", " ", 
         RowBox[{"1", "/", "3"}]}], ")"}], "==", " ", 
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"n2", "+", "m2", " ", "+", " ", 
          RowBox[{"1", "/", "3"}]}], ")"}]}]}], ",", " ", "True", ",", 
      "False"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903808001572467*^9, 3.903808012687399*^9}, {
  3.9038088762588964`*^9, 3.9038088854750443`*^9}, {3.9038733195801325`*^9, 
  3.90387332270016*^9}},
 CellLabel->
  "In[552]:=",ExpressionUUID->"1259b1b9-ef11-4a3f-ac39-8cf4450b518e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", "m1_",
      "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", "m2_",
      "]"}]}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"k1", 
      RowBox[{"(", 
       RowBox[{"n1", "+", "m1", " ", "+", " ", 
        RowBox[{"1", "/", "3"}]}], ")"}]}], "<", " ", 
     RowBox[{"k2", 
      RowBox[{"(", 
       RowBox[{"n2", "+", "m2", " ", "+", " ", 
        RowBox[{"1", "/", "3"}]}], ")"}]}]}], ",", "True", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k1", 
        RowBox[{"(", 
         RowBox[{"n1", "+", "m1", " ", "+", " ", 
          RowBox[{"1", "/", "3"}]}], ")"}]}], "==", " ", 
       RowBox[{"k2", 
        RowBox[{"(", 
         RowBox[{"n2", "+", "m2", " ", "+", " ", 
          RowBox[{"1", "/", "3"}]}], ")"}]}]}], ",", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k1", "<", "k2"}], ",", "True", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k1", "==", "k2"}], ",", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n1", "<", "n2"}], ",", "True", ",", "False"}], "]"}], 
          ",", "False"}], "]"}]}], "]"}], ",", "False"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9038088893392143`*^9, 3.9038088981972055`*^9}, {
  3.903963292498743*^9, 3.903963327607337*^9}},
 CellLabel->
  "In[553]:=",ExpressionUUID->"13bd4d35-c78e-49a1-9220-79cc8df40a11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], "]"}], ":=", 
  " ", "True"}]], "Input",
 CellChangeTimes->{{3.9037242872759485`*^9, 3.903724297953373*^9}, {
  3.9037245043300796`*^9, 3.903724521936453*^9}, {3.9037246067017946`*^9, 
  3.903724621105503*^9}, {3.903801283214484*^9, 3.9038012859174333`*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"3873d0d9-5252-4e14-8b03-45ac7d440f0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Beta]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], "]"}], ":=", 
  " ", "False"}]], "Input",
 CellChangeTimes->{{3.9038009160480766`*^9, 3.903800943920952*^9}, {
  3.903801287786706*^9, 3.903801288942794*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"9dd08235-6999-4b1d-91b5-a46f7b5bb95c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", "m1_",
      "]"}], ",", " ", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], "]"}], ":=", 
  " ", "True"}]], "Input",
 CellChangeTimes->{{3.903724632013605*^9, 3.903724633903596*^9}},
 CellLabel->
  "In[556]:=",ExpressionUUID->"09e11476-7258-43bb-a210-de2cc7e8132e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "\[Beta]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "^", "k2_"}], ")"}], "[", "n2_", 
      "]"}], "[", "m2_", "]"}]}], "]"}], ":=", " ", "False"}]], "Input",
 CellChangeTimes->{{3.9038009667917767`*^9, 3.903800979429508*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"e00e31a3-9bbf-4e03-979b-e12f6c2be304"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define a single iteration of sort on fields", "Subsection",
 CellChangeTimes->{{3.903886227731062*^9, 
  3.9038862445708265`*^9}},ExpressionUUID->"791b7d6d-c223-4e30-a4ff-\
c7e00559026c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n2_", "]"}], "[", "m2_", "]"}], ",", " ", 
     "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], 
       " ", "**", "B"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
       " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903800832393343*^9, 3.9038008735621552`*^9}, {
   3.9038013197895985`*^9, 3.9038013209806385`*^9}, {3.903801401809558*^9, 
   3.903801416235237*^9}, 3.9038018181172533`*^9, {3.903801857475551*^9, 
   3.9038018586652393`*^9}, {3.9038856304639063`*^9, 
   3.9038856333158894`*^9}, {3.90388566463308*^9, 3.9038856687275295`*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"60a7b6f5-3021-4130-9dd7-3aecabe6251e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
      "m2_", "]"}], ",", " ", "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
       "]"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2",
         "]"}], " ", "**", "B"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
       " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9038020700123367`*^9, 3.903802081645503*^9}, {
  3.903808658587576*^9, 3.903808682214943*^9}, {3.9038856354181147`*^9, 
  3.9038856364190464`*^9}, {3.9038856711468773`*^9, 3.903885675703394*^9}},
 CellLabel->
  "In[559]:=",ExpressionUUID->"42be2ee9-4692-48ff-b277-7706f0740d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", 
      "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}], 
     ",", " ", "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], 
       " ", "**", "B"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1",
         "]"}], " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9038083213470483`*^9, 3.903808332604389*^9}, {
  3.903885637983326*^9, 3.903885638676829*^9}, {3.903885677718032*^9, 
  3.903885681152067*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"8fe29805-4b69-4a9a-a126-3f0eae6b6e34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
      "m2_", "]"}], ",", " ", "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
       "]"}]}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2",
         "]"}], " ", "**", "B"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
       " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9038083454730873`*^9, 3.9038083527461343`*^9}, {
  3.9038856406960344`*^9, 3.903885641446764*^9}, {3.903885683137046*^9, 
  3.9038856863285418`*^9}},
 CellLabel->
  "In[561]:=",ExpressionUUID->"086604a2-ab4e-4529-9984-95b7883c10bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", 
      "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
      "m2_", "]"}], ",", " ", "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
       "]"}]}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2",
         "]"}], " ", "**", "B"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1",
         "]"}], " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903799688208601*^9, 3.9037997254616394`*^9}, {
  3.903799815775095*^9, 3.903799816434118*^9}, {3.9038083051837397`*^9, 
  3.9038083122935185`*^9}, {3.903885642805623*^9, 3.9038856434507265`*^9}, {
  3.903885687823021*^9, 3.903885690581895*^9}},
 CellLabel->
  "In[562]:=",ExpressionUUID->"fee4c162-4cd1-4f66-a491-6dfdcc35adad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}], 
     ",", " ", "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], 
       " ", "**", "B"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
       " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9037992789209757`*^9, 3.9037994005982213`*^9}, {
  3.9037994310502586`*^9, 3.9037994514748297`*^9}, {3.903799589718972*^9, 
  3.9037996019764566`*^9}, {3.9037998127946606`*^9, 3.903799813535548*^9}, {
  3.903885645359582*^9, 3.903885646203619*^9}, {3.903885692035928*^9, 
  3.903885695260197*^9}},
 CellLabel->
  "In[563]:=",ExpressionUUID->"d99f9c97-ad7f-4227-b245-c58e25de5d9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}], ",", " ", 
     "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "n1", "]"}], "[", "m1", "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "n2", "]"}], "[", "m2", "]"}], " ", "**", 
       "B"}], "]"}]}], ",", " ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
       " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903800749635583*^9, 3.9038007727236896`*^9}, {
  3.9038013031164865`*^9, 3.903801317339042*^9}, {3.903801391923915*^9, 
  3.903801392961908*^9}, {3.9038856493130426`*^9, 3.903885651332158*^9}, {
  3.9038856974131174`*^9, 3.9038856977696347`*^9}},
 CellLabel->
  "In[564]:=",ExpressionUUID->"9ef2a323-4b83-435d-b62c-9bd2be3b2498"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", 
      "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}], ",", " ", 
     "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "n2", "]"}], "[", "m2", "]"}], " ", "**", 
       "B"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1",
         "]"}], " ", "**", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903807745913128*^9, 3.903807763031603*^9}, {
  3.9038856528622704`*^9, 3.9038856535388823`*^9}, {3.9038856998946*^9, 
  3.9038857022377563`*^9}},
 CellLabel->
  "In[565]:=",ExpressionUUID->"d146bcf3-71a1-4752-a765-ab055abe9f41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}], 
     ",", " ", "B__"}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{"SortNP", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], 
       " ", "**", "B"}], "]"}]}], ",", " ", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
      RowBox[{"SortNP", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
        " ", "**", "B"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9037992789209757`*^9, 3.9037994005982213`*^9}, {
   3.9037994310502586`*^9, 3.9037994514748297`*^9}, {3.903799589718972*^9, 
   3.9037996019764566`*^9}, {3.9037998127946606`*^9, 3.903799813535548*^9}, {
   3.903804301616961*^9, 3.903804325825695*^9}, 3.9038049932540226`*^9, 
   3.9038052343763*^9, 3.9038065791216035`*^9, 3.903807124763246*^9, 
   3.9038723849911623`*^9, {3.903885656931673*^9, 3.9038856580818057`*^9}, {
   3.903885703944325*^9, 3.9038857102551837`*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"aed1c245-fb9f-48f2-bb09-6108e2ffbcae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}]}],
     " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**",
      " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
    " ", ",", "  ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], 
     " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.9037994690011883`*^9, 3.9037995255391235`*^9}, {
  3.903799605807209*^9, 3.9037996247350674`*^9}, {3.903799818298414*^9, 
  3.9037998190391655`*^9}},
 CellLabel->
  "In[567]:=",ExpressionUUID->"ff810365-c43d-4ea3-a13f-88a136996878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", 
      "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
      "m2_", "]"}]}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
       "]"}]}], "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}], "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}]}], " ", ",", "  ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}], " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabel->
  "In[568]:=",ExpressionUUID->"1e5aa42e-e992-47a3-91a8-9ee752987a78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", 
      "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}]}],
     " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}], "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
    " ", ",", "  ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], 
     " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9037997359534907`*^9, 3.9037997523554263`*^9}, {
  3.9037997848614936`*^9, 3.9037997885878983`*^9}, {3.903799821009743*^9, 
  3.9037998218451796`*^9}, {3.903873061386636*^9, 3.903873068347497*^9}},
 CellLabel->
  "In[569]:=",ExpressionUUID->"3bf3187b-57e9-4fad-b530-46235d255d42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
      "m2_", "]"}]}], " ", "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
       "]"}]}], "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**",
      " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}]}], " ", ",", "  ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}], " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.903873071535275*^9, 3.903873077815081*^9}},
 CellLabel->
  "In[570]:=",ExpressionUUID->"877e7fdd-c938-4f6d-8f23-e156b0edf5d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], " ", "]"}], 
   "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "n1", "]"}], "[", "m1", "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n2", "]"}], "[", "m2", "]"}]}], ",", " ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}]}]}],
    " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.9038031560508413`*^9, 3.9038031687552905`*^9}},
 CellLabel->
  "In[571]:=",ExpressionUUID->"540d30c6-a2e3-4b1b-9241-0c208b3dc304"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1_"}], ")"}], "[", "n1_", "]"}], "[", 
      "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], " ", "]"}], 
   "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}], ",", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n2", "]"}], "[", "m2", "]"}]}], "]"}], ",", 
    " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
    ",", " ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k1"}], ")"}], "[", "n1", "]"}], "[", "m1", 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903802123255585*^9, 3.9038021494668612`*^9}, {
  3.903803027956322*^9, 3.90380303855595*^9}},
 CellLabel->
  "In[572]:=",ExpressionUUID->"b5f6937f-e768-4111-8921-788e978a9dce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n2_", "]"}], "[", "m2_", "]"}]}], "]"}], 
   "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", " ", 
      "]"}]}], ",", " ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Gamma]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.903801920918655*^9, 3.9038019700655155`*^9}, 
   3.903802266315651*^9},
 CellLabel->
  "In[573]:=",ExpressionUUID->"62526225-86c8-4ba9-ba8a-6336779ff6f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "n1_", "]"}], "[", "m1_", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
      "m2_", "]"}]}], "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
       "]"}]}], "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      " ", "]"}]}], ",", " ", 
    RowBox[{"A", " ", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "k2"}], ")"}], "[", "n2", "]"}], "[", "m2", 
      "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.903807779467633*^9, 3.9038077900538063`*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"f4268553-ecd6-4d7e-9e08-e13bf44b315d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1_", "]"}], "[", "m1_", "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2_", "]"}], "[", "m2_", "]"}]}], 
    "]"}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"CompareFields", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
     "]"}], ",", " ", 
    RowBox[{"A", "**", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", "]"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}]}], 
    ",", " ", 
    RowBox[{"-", 
     RowBox[{"A", " ", "**", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n2", "]"}], "[", "m2", "]"}], "**", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[Beta]", ")"}], "[", "n1", "]"}], "[", "m1", 
       "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.903804370161848*^9, 3.9038044226391335`*^9}, {
   3.9038049767391157`*^9, 3.903804989629015*^9}, 3.9038052416292505`*^9, 
   3.9038053486831207`*^9, 3.9038055743771057`*^9, {3.9038056068055134`*^9, 
   3.9038056264069676`*^9}, {3.903805660259038*^9, 3.903805721829079*^9}, 
   3.9038065700625777`*^9, 3.9038723453161917`*^9},
 CellLabel->
  "In[575]:=",ExpressionUUID->"9c0c74f1-290a-4bda-82bf-2d4b6a0f3244"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"c_", " ", "/;", " ", 
    RowBox[{"Or", "[", 
     RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}], "]"}], " ", ":=", " ", 
  "c"}]], "Input",
 CellChangeTimes->{{3.903804461243307*^9, 3.903804481042977*^9}},
 CellLabel->
  "In[576]:=",ExpressionUUID->"830924ff-2eec-400d-8a41-6e034b6b6720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{
    RowBox[{"c_", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", " ", 
    RowBox[{"Or", "[", 
     RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"SortNP", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903805221666336*^9, 3.903805229445719*^9}, {
  3.903872490694776*^9, 3.903872491920102*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"9b13c77e-dcc6-4b28-ae39-9da1fb2f0ba4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SortNP", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", "A"}]], "Input",
 CellChangeTimes->{{3.9039765558620496`*^9, 3.903976561987239*^9}},
 CellLabel->
  "In[578]:=",ExpressionUUID->"72c8817f-7d21-4b09-9cae-2fe706173f06"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonically order fields", "Subsection",
 CellChangeTimes->{{3.903886249453659*^9, 
  3.903886252504912*^9}},ExpressionUUID->"e685e075-8dba-40a6-99df-\
d4aad5cfdcf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CanonicalOrder", "[", "A", "]"}], "+", 
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"Plus", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9038090627005424`*^9, 3.903809069461008*^9}, {
  3.903968179439381*^9, 3.903968180933481*^9}, {3.903968284434812*^9, 
  3.90396828821964*^9}, {3.9039684807646427`*^9, 3.9039684854174027`*^9}, {
  3.9039685171305065`*^9, 3.903968527283576*^9}, {3.9039688124557242`*^9, 
  3.903968816400301*^9}, {3.9039689375423555`*^9, 3.903968939670162*^9}, {
  3.903969126197281*^9, 3.903969127512024*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"46a5cc44-c64b-4034-b8b2-8a5969c4b5fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", " ", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], " ", ",", "A__"}], "]"}], "]"}], 
  " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"CanonicalOrder", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903807085495405*^9, 3.9038071024500475`*^9}, {
   3.903872060079279*^9, 3.9038720644187765`*^9}, 3.9051718799812174`*^9, {
   3.9051719656725445`*^9, 3.9051719684027567`*^9}, {3.9075916760625043`*^9, 
   3.9075916761695337`*^9}},
 CellLabel->
  "In[580]:=",ExpressionUUID->"2a22456c-04f1-47c1-b9c2-fc9f5d3445a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", "A__"}], "]"}], "/;", " ", 
    RowBox[{
     RowBox[{"c", " ", "===", " ", "\[Lambda]11"}], " ", "||", " ", 
     RowBox[{"c", " ", "===", " ", "\[Lambda]12"}], " ", "||", " ", 
     RowBox[{"c", " ", "===", " ", "\[Lambda]21"}], " ", "||", " ", 
     RowBox[{"c", "===", " ", "\[Lambda]22"}], " ", "||", " ", 
     RowBox[{"c", "===", "\[Lambda]31"}], " ", "||", " ", 
     RowBox[{"c", " ", "===", " ", "\[Lambda]32"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"CanonicalOrder", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905172016872634*^9, 3.9051720330573006`*^9}, {
   3.906232096568205*^9, 3.9062321021182213`*^9}, {3.906232167505227*^9, 
   3.9062322238432302`*^9}, {3.9062323539220023`*^9, 
   3.9062323543638053`*^9}, {3.906304985984794*^9, 3.9063049905910683`*^9}, {
   3.906305796407938*^9, 3.9063058203349485`*^9}, 3.906305854919517*^9, 
   3.9075916691335073`*^9, {3.90759172281299*^9, 3.907591728398272*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"f755fae1-b04f-4947-9eb4-905be1ec21f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"c_", " ", ",", 
     RowBox[{"NP", "[", "A__", "]"}]}], "]"}], "/;", " ", 
   RowBox[{
    RowBox[{"c", " ", "===", " ", "\[Lambda]11"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]12"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]21"}], " ", "||", " ", 
    RowBox[{"c", "===", " ", "\[Lambda]22"}], " ", "||", " ", 
    RowBox[{"c", "===", "\[Lambda]31"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]32"}]}]}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9056225902000465`*^9, 3.9056225916880875`*^9}, {
   3.9062322345150547`*^9, 3.9062322435787516`*^9}, {3.9062324997515697`*^9, 
   3.9062325017826176`*^9}, {3.906304994282343*^9, 3.906305002956462*^9}, {
   3.906305083420457*^9, 3.9063050855260468`*^9}, {3.906305539592307*^9, 
   3.9063055429200745`*^9}, 3.9063057992436934`*^9, 3.9063058567725782`*^9, {
   3.9075059258237176`*^9, 3.9075059274364862`*^9}, 3.907591655706478*^9},
 CellLabel->
  "In[582]:=",ExpressionUUID->"77f6c1a0-cfe0-4582-a053-921f8ccda147"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{
      RowBox[{"c_", " ", "^", "k_"}], ",", "A__"}], "]"}], " ", "/;", " ", 
    RowBox[{
     RowBox[{"c", " ", "===", " ", "\[Lambda]11"}], " ", "||", " ", 
     RowBox[{"c", " ", "===", " ", "\[Lambda]12"}], " ", "||", " ", 
     RowBox[{"c", " ", "===", " ", "\[Lambda]21"}], " ", "||", " ", 
     RowBox[{"c", "===", " ", "\[Lambda]22"}], " ", "||", " ", 
     RowBox[{"c", "===", "\[Lambda]31"}], " ", "||", " ", 
     RowBox[{"c", " ", "===", " ", "\[Lambda]32"}]}]}], " ", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"c", "^", "k"}], " ", 
   RowBox[{"CanonicalOrder", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905172030388772*^9, 3.9051720372931156`*^9}, {
   3.90623224595375*^9, 3.9062322562192907`*^9}, {3.906234985463729*^9, 
   3.906234987191553*^9}, {3.9063050052678504`*^9, 3.9063050355625134`*^9}, {
   3.9063050915802665`*^9, 3.9063050949934735`*^9}, 3.9063058014983263`*^9, 
   3.9063058586378007`*^9, {3.907591770870562*^9, 3.9075917790226355`*^9}},
 CellLabel->
  "In[583]:=",ExpressionUUID->"fca8408f-85af-400d-a077-f9ebe68fb818"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{
     RowBox[{"c_", "^", "k_"}], ",", 
     RowBox[{"NP", "[", "A__", "]"}]}], "]"}], "/;", " ", 
   RowBox[{
    RowBox[{"c", " ", "===", " ", "\[Lambda]11"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]12"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]21"}], " ", "||", " ", 
    RowBox[{"c", "===", " ", "\[Lambda]22"}], " ", "||", " ", 
    RowBox[{"c", "===", "\[Lambda]31"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]32"}]}]}], ":=", " ", 
  RowBox[{
   RowBox[{"c", "^", "k"}], " ", 
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905622617507666*^9, 3.9056226194913254`*^9}, {
   3.9062322580788317`*^9, 3.906232264063195*^9}, {3.906235006056997*^9, 
   3.906235008900744*^9}, {3.9063050210104456`*^9, 3.906305025612794*^9}, {
   3.906305329176094*^9, 3.9063053330545673`*^9}, 3.906305803533986*^9, 
   3.9063058607156982`*^9, {3.907505935352866*^9, 3.9075059369265237`*^9}},
 CellLabel->
  "In[584]:=",ExpressionUUID->"1e0954f8-dcec-4be2-8df5-408fc3de9168"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"c_", " ", ",", "A__"}], "]"}], "/;", " ", 
   RowBox[{
    RowBox[{"c", " ", "===", " ", "\[Lambda]11"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]12"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]21"}], " ", "||", " ", 
    RowBox[{"c", "===", " ", "\[Lambda]22"}], " ", "||", " ", 
    RowBox[{"c", "===", "\[Lambda]31"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]32"}]}]}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"CanonicalOrder", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.90750598033799*^9, 3.907505986762682*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"9392a56a-86da-4ddd-9829-f17ae8330458"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{
     RowBox[{"c_", "^", "k_"}], ",", "A__"}], "]"}], "/;", " ", 
   RowBox[{
    RowBox[{"c", " ", "===", " ", "\[Lambda]11"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]12"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]21"}], " ", "||", " ", 
    RowBox[{"c", "===", " ", "\[Lambda]22"}], " ", "||", " ", 
    RowBox[{"c", "===", "\[Lambda]31"}], " ", "||", " ", 
    RowBox[{"c", " ", "===", " ", "\[Lambda]32"}]}]}], ":=", " ", 
  RowBox[{
   RowBox[{"c", "^", "k"}], " ", 
   RowBox[{"CanonicalOrder", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.907505998090418*^9, 3.9075060037673144`*^9}},
 CellLabel->
  "In[586]:=",ExpressionUUID->"dff2e24f-ad66-4924-b624-b51e1d78cba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A___", ",", " ", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"c_", " ", "/;", " ", 
        RowBox[{"Or", "[", 
         RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}], ",", "B__"}], "]"}], 
     ",", "C___"}], "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"NP", "[", 
     RowBox[{"A", ",", "B", ",", "C"}], "]"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[587]:=",ExpressionUUID->"d47c6a50-781c-4c67-aed0-15000d82163b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{"NP", "[", "A__", "]"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"isSorted", " ", "=", " ", "False"}], ",", " ", 
      RowBox[{"oldNP", " ", "=", " ", 
       RowBox[{"NP", "[", "A", "]"}]}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"{", "A", "}"}], "]"}], ">", "1"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"!", "isSorted"}], " ", ",", " ", 
         RowBox[{
          RowBox[{"newNP", " ", "=", " ", 
           RowBox[{"SortNP", "[", "oldNP", "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"newNP", " ", "===", " ", "oldNP"}], ",", " ", 
            RowBox[{"isSorted", " ", "=", " ", "True"}], ",", " ", 
            RowBox[{"oldNP", " ", "=", " ", "newNP"}]}], "]"}]}]}], "]"}], 
       ";", 
       RowBox[{"Return", "[", 
        RowBox[{"newNP", ",", "Module"}], "]"}], ";"}], ",", " ", 
      RowBox[{
       RowBox[{"isSorted", "=", "True"}], ";", " ", 
       RowBox[{"Return", "[", 
        RowBox[{"A", ",", "Module"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9037998045315104`*^9, 3.903799856939357*^9}, {
   3.903799899158036*^9, 3.903800036855423*^9}, {3.903800076949171*^9, 
   3.903800079503709*^9}, {3.903800121915416*^9, 3.903800255106434*^9}, {
   3.903800311816324*^9, 3.9038003126510315`*^9}, {3.903800543435031*^9, 
   3.9038005734429197`*^9}, {3.9038006093825073`*^9, 
   3.9038006596312304`*^9}, {3.903800711804658*^9, 3.9038007154679413`*^9}, {
   3.9038045707651014`*^9, 3.903804573252509*^9}, 3.903973695897644*^9, {
   3.903973872908062*^9, 3.903973957689317*^9}, {3.903974028985812*^9, 
   3.903974044450446*^9}, {3.903974076279647*^9, 3.903974112540595*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"c20b62ac-3980-4684-a9d0-0879c592bc32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", "A_", "]"}], ":=", "A"}]], "Input",
 CellChangeTimes->{{3.9039033642361765`*^9, 3.903903371788009*^9}},
 CellLabel->
  "In[589]:=",ExpressionUUID->"7238e201-2920-4da6-8065-415179ae06b4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9038862145084257`*^9, 
  3.903886214995284*^9}},ExpressionUUID->"3d616882-2f17-4d19-a264-\
0328ddd2a44a"],

Cell[CellGroupData[{

Cell["Compare fields", "Subsubsection",
 CellChangeTimes->{{3.9038864935892196`*^9, 
  3.903886499168292*^9}},ExpressionUUID->"c970d245-99c4-4090-8989-\
e047938fb16c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "2", "]"}]}], "]"}], " ", "==", 
  " ", "True"}]], "Input",
 CellChangeTimes->{{3.9038862560291553`*^9, 3.9038862667214766`*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"819394ab-c541-4153-a560-5a1605759b4e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzltM0mEYgHHAMVFnBzREA8xC06ZYy+GBYnxajdpMZXQRQZoi5WZmlqYu
nDlzVups1owLmavEbkDTpdmMbJmWHXSUsSHgTGJs7m/OrNTN7H0vnv1un6j8
S4pCOo1GU0N9rLPX2ByKqMyqabSmx5u0E4yaHjyF8mttl3ngl636oSTQbW3e
EIPRqvKsNFDrbixBny0z21BG9qIJZZ6MdKGi4QdzaPf4ym90MtaeeBj8mPVD
cgTsDTeU6UBPnaLnJpciXuWyFSW+dg+acly+itqXp+gNIPvX9ji0YrQuFbWI
xCfQoMn5Kyg3c+EGWlCwYER3T3C7UQ0jxTAHJhbvoFCRms73gLK81gRULHOP
5IRTJF5v8c8D/X/uy8gHNXvNDVpQKcy1oIf69bcLQXV/fE4P+K+2qn4GFOk2
OtDF4ohSJ9h57NPr5AiKXOhicwvBvrecoCYwW18fe4BHkfTOz2Y56FiLW0el
hr/n1SDruf4W2rIhbUcbglMeowlW24gd7C0yb3OC1VJXrhtsEpYPr4H3Ot5M
oTEhTwPpfIr8SV6tQdddtiVUMjQbxgBVBmalH/gkU3VVFw1fu2RGL5hxxhIa
EgNfwtPyAdDYRhsbApWbY6wXoGncy34Frjnygj0g52J8oCOVIpV2/3MzoM3V
8tIFVtzfHEV1ZpZ6fxpFfGEC3wrokUUuCiTwo/bbUiWjyMNcQbWTUKRs/tvg
LLgSqr37HeSlXz9IT6dIUUvqUdSREa5AK0o5WtTy/l0J2mXVVKMTA1+bUVPr
0ge05FFAIwO8M8XaEwD+B4jnV00=
  "],
 CellLabel->
  "Out[590]=",ExpressionUUID->"11978dd0-948c-4fb9-9840-31b46ba80db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "2", "]"}], ",", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], " ", "==",
   " ", "False"}]], "Input",
 CellChangeTimes->{{3.9038863232612247`*^9, 3.90388633112005*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"47148807-6ee4-4298-b358-edd9ad413abb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0GlIE3AYBnA3Q3N54cw5r2FSWVpqk9kmhv/UMAs8aohlqMspVHi1WRpO
yrQ0j7SoKTWIykRw6wBT01q0DspYstLQOZ3NA/QvSVpzYPW+fnj48Xx5PjyB
ksI0KcPOzi4TIis8U+nhRUkd9/g3tMFtLtIX7B/sFaPTXoZiPzDsfkVvJHhY
3LgmAJ03lCaLQKm8rgB1ETjeQK9oFttRyTxvHGVLWs1ocsrKCnpAMxIWA+Ys
TUfHg8uH2krywE7TEU21NyUzjb9eojuVSgvaFHfQiqpvDjFqQNU19g5Ue71K
iFoDo5JQB4PlLCoYnL+ITv2YV6G8JJ9H6GSMsNUMLnzdTNEoN6a/BaSuzbtQ
/RuTNpVLyZ41tWM26KkLiZOAe21dNblge1C2GhUpFXVSMJ3sTtWAPUUXLo+B
zNN/76Kak75FRrDTVf86yoeSoVNsbykoW+Bsqgcd6quDI/xgp03flQhq8kNs
6JZUW34m2PFBUYtuL469jVrdEx6gy/EG7QioO6d2N4Kl+0xZJlA1Ku9fBdMz
dF/QW7VPWQx/SsJLVhWo7YTh57oNkxwmyH/mcN4evPf5mCxvKyXBj2NVM+Cl
J2pP9jZK/qxkJHaDE3zGu17Qxfx+Yx84cGfW4xU4WJjjYgH7foeyRoWUlHOc
csbAjpKmgXGwuZLxFo3uZmWGiyhpYfHmlsGUad5iQDT8+8/etSyWkrK5gHIj
oURcM/J8AjR+lzZPgcMPK/iM/ZQEWEQJaHCPTxoqf8HJXe9HPxag4oisclTG
HW5AQ2eXPqGiKuerTDBc4RTkBP4HFJdXrQ==
  "],
 CellLabel->
  "Out[591]=",ExpressionUUID->"91935285-3619-42b1-8f28-7f1b5a58e6ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", 
     "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "2", "]"}]}], "]"}], " ", "==", 
  " ", "True"}]], "Input",
 CellChangeTimes->{{3.903886305185728*^9, 3.9038863063588223`*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"0a6744f5-296d-421c-940c-86155222221a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0mtIk3EYBfBtVtarjVJbW86cVJLgtEzLabe/WZlRqWGIWurwQgSzG2bz
ksE21krZCnJOEiopkdwioqnZpnhB0mJeYtKmc7piWa9pTFiS1fN8OPy+nS/n
hIlLM4qYDAYjF9JlzqsM4NBktjHnE9p68VtsMOjQvc1Ek4+PXeGDCltVRyzY
7q1b2QuOxZWdSQAX79ZK0Oli3weoLu7nMzTaKJhEZTE6Jzr3Z2kJzcmaiD4A
Fix+SUwGPSd1V4tBbek5g5xLk3CLx4TKRhtc6EP1CS8qUY0yFeDLsk0RaGOE
XIROh8WnomvGXNdQ9in6Nho5+6MJDUoNfo4O1YkanKD7FodGyxdYIS6Q+qgR
otpKR3c6jyb2kle++WBVVOQRMbjaqlcUgjZhgR5tnalWFYEj1uh0A3jaWyGz
odJ/j1DRX/5lO3jQz9KzbwtNkjoDuUUgI43rdw/Ujsh37ubT5Lvd0pYCThgj
l9EszkpJLugfVXMHNZtIPXp//mwzqiHj3VZwuNewwQ4qTY68KXBw+42u3+Ax
cb8F5fi9ppgh0Ne0XI2KL4wvoMttzs0sUNvjW+4DPv6Qfb14B02eHCJNX8EX
U/qgwHCa/BrNTnkDGiaZAx0gt2dwbScoqXAHmMH2UPF6F5isElKfRTTJ66UK
bGDLRvW7STAt0acfbbX45+5KgN/wBG4P+PS9YH5rIk0G+laxbx6G/dShUjsB
UyaMDtA8U6KZAfvmlHuYSbCnbv9RNPU8PwMVEl4h6o0ZlqAt9flSlKqx1qKZ
zZ4hNEvPVrLAS/HUtnXgf44zXg8=
  "],
 CellLabel->
  "Out[592]=",ExpressionUUID->"7f02251f-399a-405c-9877-2d7af175bd06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "2", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", 
     "]"}]}], "]"}], " ", "==", " ", "False"}]], "Input",
 CellChangeTimes->{{3.9038863416887326`*^9, 3.903886349365287*^9}},
 CellLabel->
  "In[593]:=",ExpressionUUID->"935161fa-1b34-4bcd-9b47-9d5435d14c55"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwdy2lIE2AYwPFtoi010ym6eUyXB1loqcNjkvR6gAwplEJhw2w4h1JmJmGi
xkaOJUmpSKQ2I4bROmaGOauVUk00Ektn2Wa1uWRRr6bksqLjefrw5/fpL5Ad
K5IzGQyGFBrMuqPkBFOy6pJYUMnOz8IwkFNgOohWbcwcDwcrGppHhKB/8vnf
qWDi2sn9InBxrK0aTdezO1H1k5V+dLlWsICqZN121DLkXkf1XvO79oDxXUuZ
ueD6dE9tBZgnKTG0cCkp3uF+hLaau53o9znxBipSzTDVoPpuSDy60dSSgV4v
zRCjvJmPJ9DUgmUlylmkWjRoMuwa+schumQHPc3BFPWa9Ihwgl/aOxJQfdSH
0UIeJTbF4KYysDAmIUcGHrEY1OWgMU52G80dP90qB29WJRUaQL+uxjNWcKqV
oUUd2fwaG1ivfDWWFkpJY3cQVw6maHg+50D3inp7Ujj8xS9v5YOswISfqPrK
X4UU7DyqPIvWiHIuoqrZEt1/x2ZHX4OxzAF/G1iXZT/0DlRE1z/8AXK9x6fR
XPmQNzOCkjLXr2Z0qtTyFeUMOEJYoLWfXe8BCvdJ6ipiKak1Eu0SyOcaggLj
KOm5Icm/B5ZqWeYRsFc3wb4PLj79xHkMBo/KtjjBNN9E77cZlMxF+B62gpcn
LpgWwL4Az2eoyegn3S2i5ECkwPUNfNAkWOZnUiLt8PQ7tZcSjTiqwUbArfPD
70HX1cp2BxjjaEthZlOSnJ6Vh1aG8YvQbcOh5ahq7UU1qomUNaC+q2/aUEWv
+zlqjg/QsECdj0/0ZvAfZa1U8A==
  "],
 CellLabel->
  "Out[593]=",ExpressionUUID->"aac5640b-f245-4efd-b908-6660013cf129"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "2", "]"}]}], "]"}], " ", "==", 
  " ", "True"}]], "Input",
 CellChangeTimes->{{3.903886276786597*^9, 3.903886285674199*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"b8024759-6c50-4ad2-933d-4e25ff1eb066"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0GtIkwEUBmA3y6ammXdtJpsUhrq0JHUW9WmXIRviTEj6ypqXDFFLI5vE
zLKxRBExkliuwLAQvLTIsNYy6SK2UHKjvN/GkvCzFSUqGL2nH4cHzo/D+x6R
qlSZz3NxcWExMx0mtW8gx1QWsjby5cBi/DYYX2fOIn8lWi8KYaJZ0xsPZTkN
6/vgSkRFuhT6SxpKyNYZQRN5lHG2kQ6jaJL866afJauml/+QloTR3QdgzYIj
+TBsS28pK4BlP7O7bgbj7sllM3nOpLeTj4XyFfKb2srTwtvykF1kdL02ifTs
lqaRwSOOcjJQ8aOaXJtfMvzfDwofkbUB++/Owp6YII5Mi9sQZodKSVMMOfZ2
pi8jBH0dxk1nYGSoJFUFO03d2jyobM/tJLXPrtXmQ+nqnowuyMqqasbhSAvP
QFrGwy9MQHux9U1CKPrdCwjOh6qhEM86OCzWRcYJkafic4cMqjIla6RF6FrI
wvr267fIbE1qM6k/fuohqWFsfV/gU48nPhOw1DyXMwW3XlWbVmFJ1MAwqf/Q
48EL4xh+7LqGlE/ZnGRdx3wQHyqM7ldcYb+CvVSwg2Mup6UYHNDvdJe/3078
oZqV9cDODNf3vTC2fVDwAlq6v/u+huczc73s0OeBxGMsCflveJ0dh8fKG19N
wlaR4B3pfceHjZVyTJZAvPAbyqPES9uTOcZZ6OatPsQxuo2iygmGY+5/HX0+
DafERY1zsP9Tw15eCvKPHjxCFhvCleRgojCPnDMMlZCL2txKMuzEWD0Z7bny
kSzaEqjjQ1H45gh3+A+Fl1SD
  "],
 CellLabel->
  "Out[594]=",ExpressionUUID->"6e6a388b-3b24-47c8-a9f3-80e759c97b5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "2", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], " ", "==", 
  " ", "False"}]], "Input",
 CellChangeTimes->{{3.903886292323456*^9, 3.903886297254343*^9}, {
  3.9038863624285088`*^9, 3.903886369927515*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"8a61714a-fd62-47d8-9610-08670a43a85c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0V1Ik3EUBvBNy7nVNKZMnW64RDErVjgqlYl/pyHCMsVIan2om5bFyill
Q0bGGsvKdEYxtNeCKChUqpHOMg1qCIa51EVuq5ZLR/nmLhJdqHVOF4cfBx7O
xXnEFWdK1EwGg6GEYc3IDTw+TUR/lVOoIJKWxoN3l4cOoGr7ZG0COPldb5OC
+1dvrO4CGw6dL8oEAx2tGrSMzW5Hb9kDD1DpV7EHrcrp8KIfLi4tomueTxIZ
aPDPZuWBzQ5KWwVSImXv5Vi41770Cj1s7fShb9SKZVSnmWIawepFwRaUHWXK
QC1WWSHqn5irQ/mKhSY0eWaBQrmFwodoaY3M4gVTHTE06olZL/SBA8727Wif
1jtcHEeTbdXPWMfB8FSJvAI8GfbEqML9kaoHbWEbmtXgwaL04l6wMa3J4ALz
/UwKXTknPusGIzKdr3cLaJJo5MeqwZGAYMM1kKozpe5MoMnVUxPdBaDVLPmD
zheyTijB+LlLV9CbP/Juo9bJyvtoA3EOfwQtcU83ucHGbN+xz2B0q+5lENyn
GxlHG7f2c5hCmqQo1vTou6POABoc98WECLFXTkMoyBtT1lclQ29pcmoWXKJ6
o6NSaCKzHSl4Dt6JXGe3gWbzaPgA2BX6kzcE6hcruT5wb46EM51Bk35bRLkL
HNtjHvSAYTWct2htPU+5I5Mmg+VJ/t9gtmPzL1EWTTqlrIgLOTTZOC/WuQn0
dW+67wuobTnd9g3MLWtLZ+bCP7UkH+1ZSSxBK+xCFWpXODRod1ClQ1NeuK7/
zz8OjqLvu2JNISBVyk1ig/8A7XBXDQ==
  "],
 CellLabel->
  "Out[595]=",ExpressionUUID->"2d746c62-5424-44f4-aace-df7885abd05e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "1", "]"}], "[", "1", 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "3", "]"}]}], "]"}], " ", "==",
   " ", "True"}]], "Input",
 CellChangeTimes->{{3.9038863845962934`*^9, 3.903886406548489*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"3a0e4006-33f6-4bf7-8bea-39715e6e57d6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0WtI02EYBXCntnTlFBVvm4u2koTKmctwI/N1KipSbCuK2NTMydAyXUO2
2QVN11YmZkJEsYTMKKpB1tIwc0E3y7CpG9NtocwLjr9ZFGZl9TwfDr+v53A2
lp2QKmkBAQFyCP2iyxgZQxF/o2IczbMsClhgnch2AHUZx2vZ4N/TZ/sE4I37
bavpoC5Uu08IBse3V6NZGsYVdDj7azf69hTXg3q/XJ9CGdblH+jH+omU3ahp
TpQDcqWd6gpwtbLY0hxHka325QG0rbXTh6qce3+ijWoHzQB+srOT0e79pgz0
Xm9mIcoanT+JCoqWGlD+0W9mlFfIuYP+Cd1zbQocUcZRqCOKnugDC3I7tqER
gulBSTz0nOtZWwrWtvHFZeDAy8eGcrAmTfkQrZttuqAEz3N2Sizg8N2Gpklw
ZDrQjKbbuTVukCly2nYlgJrYOCWYJWGtawG7bKYtqWzo3z/6IB9UDvF/oXZf
mEoOpg6dM6H07XlX0WiDqgvVEsegE8ysfBThBs0DMyVeUGau718BkxLfjaA2
TS+DlkiRhWP/zqClJc4lVOGZiQ0E1WPh2iCw6JBCU7GZImW3xeZZkL5giY5K
okhzUnG+FWz1B7/uA5N1H0KegXqvP/IFKDOUh/lA62wKYyKDIm9uhh+ZBG+5
2p97wJgn61+hwp4YOV9IkYNVm+a/g/nHeYscEexZCWHqsigiGuPq3YQia3ST
Tz+DVmb15WmwpaA9jZYNPwSJc9Edcq4UzZFtKEcdffZq9PBMhR6tYnkuoUbR
7/eohyQYA8EQA5MXCv4HX9VUCg==
  "],
 CellLabel->
  "Out[596]=",ExpressionUUID->"2b82c762-2127-4168-9268-a3a7abc0205c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "3", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "1", "]"}], "[", "1", 
     "]"}]}], "]"}], " ", "==", " ", "False"}]], "Input",
 CellChangeTimes->{{3.90388645853846*^9, 3.9038864670996003`*^9}},
 CellLabel->
  "In[597]:=",ExpressionUUID->"ea7a4cce-7cc6-44d1-a3d4-c91c7793f2b1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwdz2tIk2EYxvHNQ+aWtmzlm87MLSsD8ZB5mGU+OsOiSEd9iGYucctEXKaU
iSi1TbSszBUliB2wkqSs1PTt4CE0yUoWNVa6LaajGfhIhmaGaffdh4sf18d/
UJZGruJyOBwFjOhza3xWUxL8KsOEqhYno/xBobb3AGpjTQUicPh5ORsFdn2p
+RsNMonF+6RgZFpt/n/f8A2o0Th1F5XHSqzoUG29HZ0am51BbzweDtsOLhwe
j5eBYvnNE2rQfkjZomcoOXh0rgttL7/lQIdS0n6jSafM3ArwuiAwBO25UxWH
TvTt2I0yH78XolHvps6gy8Z+NqBLBgPvobqJxDo7eLuNoah8lUeAA9w5eyUU
NQ2M9qSvocTb2eahBLeFRSZn4a9tr8gGm8PVD1GVRX9OBVb3R6e3gO4ntboR
cGHGtQFNXiE5bgHHpZ97Y/woSWjxZVTgxUoRvxqs55/fFCGipMbN9CAVdJuL
+IMGXRLkKMBfWn0VyoTsuYaKU/Ia0WJi7jGDwq2tAgtYlODMtIGle8tezIGN
AYNGNP0qy+MGUMLpXixDlZnmH6hF5PR1AQV9gmJXcL8xo0gdTElhqKzhGyiO
fSRcuYESA6tMfQoeu+/+mgUHC94vfQa6sBM+3SDLV3k5wLrCcN5wHCUyneDI
CLi51PDSCnaqvfpRcRWjCJdCb07w+DT4Qbh+cm08JfN1nt6nEylpapaUWAgl
/bssHV/BpjzN5VEwf6NhCzeJkidnZSmoX6tEjmoG1mWj02mf8tGFztwSVN5h
u4DG2OffolKbf6ULyLMul3iC/wCEdFXs
  "],
 CellLabel->
  "Out[597]=",ExpressionUUID->"192c7650-f95c-4653-bbf3-539c9a41d483"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "1", "]"}], "[", "1", 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "2", "]"}], "[", "1", 
     "]"}]}], "]"}], " ", "==", " ", "True"}]], "Input",
 CellChangeTimes->{{3.9038864232187786`*^9, 3.9038864256396456`*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"c31e58e6-6620-41c9-a30a-b202b826df9e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0dtLE2AYgPFNO6xpNqfY1BmJc+SFqXlWLL9txiaYTsuL2CyHc9JhM2dl
g1qBrswliosIYpqIGZgrsoViZpaGShHVWrXNMkcs8StJS0uS3vfi4fcHPNEq
XbGayWAwFFCYUtTEDaPELilzoC9uL6REgkemRg+gndp3J/hgauH5gRRw+mzr
vzQw4kddYRY4Z2vTov7LAW1o6b6f3WgvjfGgRyduzKD52pVfqFXtSsgBHUZf
tgR8/vpmTSVYJFbZGniUHNyzOowGnez0orrRohXU0ONkmkBhe3QcaiRNmeja
t9x8dLWE6lF9wdIF1Du7aEWV+dtvoRat6PoMaI4Op+g6LivKC1YNXo1H42tn
R+ThlOzWPNh4GNwvSharQInObqoAy+5p+lD3hOmyGjTXZchtoINZX+8CF/zW
W9FdOwXVbvB41ocn6RGU3LfweGow7g0/wAy25Jh3JPEpYZU67kjBRU3yXzTj
aUiVAkxwmhpReU/BNfTcM10XOj7iHHGCekU/xw02DvsOTYMpYuPQH7D39OQr
VDQ/wGZGgY0MI7qmfL+ADpX4tvqBp+aC6/zBQJeytjKWkuZlifUrqGi+Gxoi
pKR+rFxqB1WaDeMDYIPiJWsQrOig3MdgxEX1Zi/IZSWxP2bCV2VwuQv8HWl5
5AH3SjhjKK87XJGYRYlMJvQtgUK74Pu2bErYMnbQmVxK2msFBjehhJ/qefgJ
TGupbv0CTgZakpkiSrrm8/LQwKDYYrQvXViBSj1vtWho4jEDWpP3+Qo60bE2
hfZvibrkBw61cmI2gf8ByfdRcw==
  "],
 CellLabel->
  "Out[598]=",ExpressionUUID->"912e6d35-aa30-49e0-b351-6ac89d8c7181"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareFields", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "2", "]"}], "[", "1", 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "1", "]"}], "[", "1", 
     "]"}]}], "]"}], " ", "==", " ", "False"}]], "Input",
 CellChangeTimes->{{3.9038864826481094`*^9, 3.903886487666278*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"3bd0b9df-dd02-4a72-9174-8a6b10a23c8f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0FtM0nEYxnGgZgnqFEkgFXMepjNPi0hxmj9JM0cHqOzkzBi42pCysqUX
FVtqMnSZEssWHXTmlmY3hJoHqtlsOmutSBNBjZWWf2ZOnbqs3reLd5+9N8/F
N1RxVq6i02i0PLgj69dusQMoMjCb/wlt0M8LA0Ee+/VhlPvIVhwExnlqO4Vg
0nDtmghs3FK6XwwO+Rg0qCLLuw6dGJ5vRqceho+jJep7k2gCd2URrdlqj08F
m8NnUnaBotzG84WgqU3ZXs6jiKDndy96V93oQnVO2TJa82CEXgEyGsKiUfF9
fTI6vYfkoMxD7gtow75F7f//64IJ5eSEPkb5byV3JsGCdj6FptM8g12gVHs7
Fp2OclllfIp4fTdvKABbDgglClBUZKlQgjGiM09R5q9KnQrc5EySwRSZqCu/
Pgb+YXmY0PS18HN28IPK8XLHZuhTxeepwFYvAUsPug3VUYlBFOmQ2tqywdFu
4SqaIws4nQf+/FtZhRqX9hrRZXNJE6qWjVg/gwlGs68d1KX9OOkAQ2Kvda+A
0ozB9+hq6gsmPZgic7n0q2hY/ugcWqOY4TLASyH+l9eB0o/5FwsjKPLqSqbp
G2idfcbxj6RIWZci+znYNejxphNskr/b2AUWmdzsPrCfVujtAuMNicwvyRSR
dLBPjYELvfU94+DRAb9+dLs5MC9BTBHfndHTCyDneIRbkAIdPVg+pekUSZNE
lNkJdGA4LE5wubW4dgo8ZqjfRs+gSGfL7kx0SBMpR5diopSo9KBNg8Y9KSpD
UyyT1egJQhtC5zSCGwzwZp9fmCf4Dwt3Uqo=
  "],
 CellLabel->
  "Out[599]=",ExpressionUUID->"1be193e5-ca26-4f0b-9759-b8beb9a7c199"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Canonical ordering", "Subsubsection",
 CellChangeTimes->{{3.903886530372252*^9, 
  3.9038865328730583`*^9}},ExpressionUUID->"d517cebf-30d7-4f78-8a41-\
c9d07ad586ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], " ", "==", 
  " ", 
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.903886539304576*^9, 3.9038865554205904`*^9}},
 CellLabel->
  "In[600]:=",ExpressionUUID->"17948b8b-72e7-49b5-9afc-7ba78dc389f9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBnC3LrR/uHTTmp/Lr2mCudBp0z581Q0LyzY1pQYrdXMU6LQV
Oi9UsKWZF1o2TFhCQ7uxsZulkmZQXpSVCU2nU1NHLNmbQTpmVHTOxeEHz83z
cOKq6hVqVkBAgBIuz2cY5B6iRKNTfUF9op3MKPBGxZtytKxooSEa9ErbxzPB
g9q+v1mgX9pckgP2ZvfXofbW4AeoVvFrGE1xJa6gZQnmddQi3dtF4+dd6afA
7qbvuYXgs8WnjRowK6zWeodPSV/dvym0wGZxo5vvS/2o3uRkGcGvt5KOoo4P
PRK0pjT/HCoo3b6JLn70taOczV0zmvYubgRdEkkH1kFzeiRFZ7aYGDf2VJjS
0HHqnpZHUBJVaw+8ClouiAuqwMeKMWMNOP/k+nPU4+u8pwZDdTlyK2iV3u1Y
BkdPBJpRo0qoc4HejrXX2ZGUkLZIvhocrow9cB886ehJOR5NyVixY7QIHOaJ
f6MPN/haJThV2NWFHqsuMaETthYLKpA5pxdAjdke4gINp72qVbCBtL/cA2/z
Z+fQK0GTDCuGkiGG3YpyV50/0SMXtw6zQX8zr2kfuKhW6TVJ8I8ImfkbmBhv
C+MJKWmzVhfZwfDBwJlxkMmYC5oAZ0zb3FfgVosm2A3KjBnMkoSSEC/v2jJ4
ubx/cgWUn+G9RcMqY5SiHEp2Q1M9O2AjI/wRm0tJ8nkOpzkPdoQLDS5CyR/H
6os1MMuj790Ah5IeZbDyKZF0n5Wi4s/JCnQkPrUGvSR21qGcuHoDyhdt9qDF
DHsW9fULOtmYf+Im7Af/A6tKT7Q=
  "],
 CellLabel->
  "Out[600]=",ExpressionUUID->"d68cf7bb-1aea-4ddc-9339-e1f575e28eaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "]"}], " ", "==",
   " ", 
  RowBox[{"2", " ", 
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9038865574731812`*^9, 3.903886590754839*^9}},
 CellLabel->
  "In[601]:=",ExpressionUUID->"e92edfbc-27fb-48aa-898e-e060f468dfef"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0WtIkwEUxvFtBq1ZJtuo5Ta1xNnSSM0sNwzfecE2ITUsjJE63BQCrwUq
zDRUdM7V0KWLWjmyC9iWIStjbYvMD2JlozDmvNXKLN4xKpeLhM75cPh9/PNw
9ipqi5VUCoUih8vTB24xd5HEo9WyD+jwvmAaF3SPTpageVs+1vNAlqd9Ig28
ye3fTAevrzefFIHmgWs1aOF0RD8qdP+6i2o18Quo1WtaQXU/Q+soQ71wKBPs
bVoT54AdopEGFahRVlk7OSSRQ6M4UeaDER/anVyygXq1HmoX6FAkCNH5Rl0G
mijLlqKxpwKNqOvtn3Y04nPQhLZK4+6hM625xhXw9FQUiRY4w/k+MLNg6CCq
UH9xFe0hCd6qbWs5qLl9JFsB1g8/7aoEh63nLaj+X49GCWYFxUVW8HGou2Me
bKmgm1C7QVDnBb325RdHo0iizc7lKMHx2phwLSiOvLI/hQcdw9zDfFAhSv+L
Urbzq+Ug+4amB706VDiIOqo776CtJzyuOdDtt0V6Qctxf9ki+F522R4CCxJf
z6LmVAeDyicJVYB2CS095wmgxvs/dtPAiTZ2Uxh4NqP8giqeJDZn80xfwY2q
MTZLAH1bZb4NlMbTpybA1Kh39GfgQG+A6QTPhFQ7fKBAksbwZMDecXbFPHhs
zfB8AUzSsl+htJfR8mQRSbz5fuDbb3DUIvBHi0lCUrozojkLevyEFi9BEpNj
S0+WQOniRf0nkNM/eJgqgT/xZLmoOkVYjLJjkipRndNTg+qNdS1og9PXh06P
h82gQXNsNw3sW2bFbQP/A/dfWBg=
  "],
 CellLabel->
  "Out[601]=",ExpressionUUID->"fe5091bd-a2ba-4b5a-8e8a-3a04ae0cfe98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}]}], 
   "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903886592445636*^9, 3.9038865939588137`*^9}, {
  3.9038866250833583`*^9, 3.903886645232938*^9}},
 CellLabel->
  "In[602]:=",ExpressionUUID->"b33dcb0b-eb84-477b-a3eb-06687da25b04"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9038866260982203`*^9, 3.9038866459960375`*^9}, 
   3.9038870190150733`*^9, 3.9039041677424593`*^9, 3.903904430182952*^9, 
   3.903906702760259*^9, 3.903956428078933*^9, 3.9039610686042337`*^9, 
   3.9039678678187532`*^9, 3.903968116749386*^9, 3.9039684084699097`*^9, 
   3.9039685676291847`*^9, 3.903969001180916*^9, 3.903969036986159*^9, 
   3.9039691998317375`*^9, 3.903973758928419*^9, 3.9039881913258753`*^9, 
   3.9040582611674414`*^9, 3.9051708112988167`*^9, 3.9051709360478067`*^9, 
   3.9051712371871448`*^9, 3.905171394708763*^9, 3.9051714708609333`*^9, 
   3.9051717852406387`*^9, 3.9051719164913816`*^9, 3.905172050143011*^9, 
   3.905172383541396*^9, 3.90517249574411*^9, 3.9051727277309446`*^9, 
   3.9051727931496687`*^9, 3.9053590502101717`*^9, 3.905359720853279*^9, 
   3.905364200393748*^9, 3.9053643327813425`*^9, 3.905588743193617*^9, 
   3.905617981746977*^9, 3.9056225537078514`*^9, 3.905627189795136*^9, 
   3.9056275073825026`*^9, 3.90562926835314*^9, 3.905780361925767*^9, 
   3.9058708843340073`*^9, 3.905871088343978*^9, 3.905872769235868*^9, 
   3.90605979105898*^9, 3.906152640909705*^9, 3.9062324089920654`*^9, 
   3.907094852480409*^9, 3.907143022776929*^9, 3.907143633704651*^9, 
   3.907183424977641*^9, 3.9071836923410387`*^9, 3.9071838025327196`*^9, 
   3.9071839082817416`*^9, 3.907436038852808*^9, 3.9074448697511406`*^9, 
   3.9074495995077105`*^9, 3.907505636104265*^9, 3.907505798421613*^9, 
   3.9075205979931135`*^9, 3.9075215281218357`*^9, 3.9075224388552265`*^9, 
   3.9075227513983126`*^9, 3.907525568669587*^9, 3.9119225950265703`*^9, 
   3.9121850742538347`*^9, 3.9122761335512905`*^9, 3.9126103711786137`*^9, 
   3.912617520274755*^9, 3.912618054563875*^9, 3.912628375546682*^9, 
   3.9127041072346*^9, 3.922645073651712*^9, 3.922647816679558*^9, 
   3.922652652703931*^9, 3.9226527126793003`*^9, 3.922821856997739*^9, 
   3.923224385423718*^9, 3.923310449229219*^9, 3.926116464508815*^9, 
   3.926844369245748*^9, 3.926851007018846*^9, 3.92685684371393*^9, 
   3.9269195807809477`*^9, 3.926919722395959*^9, 3.926919825330175*^9, 
   3.9269199694334793`*^9, 3.926920054892812*^9, 3.926920147567521*^9, 
   3.926920303194418*^9, 3.9269208001686363`*^9, 3.926922305051969*^9, 
   3.92693583266228*^9},
 CellLabel->
  "Out[602]=",ExpressionUUID->"1a4c48f5-517e-4f46-9e44-d0b0b7cdeebc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "3"}], ")"}], "[", "1", "]"}], "[", "0", 
     "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "3", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "4", "]"}], "**", 
    "\[VeryThinSpace]\[VeryThinSpace]", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], " ", "==", 
  "  ", 
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "3"], "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "4", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "3", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9038868113600173`*^9, 3.9038868337950935`*^9}, {
  3.9038869098814507`*^9, 3.903886963617423*^9}},
 CellLabel->
  "In[603]:=",ExpressionUUID->"cd29a8eb-bd8a-457f-b804-703fa2a8f695"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9038869141516757`*^9, 3.903886963941245*^9}, 
   3.903887019024595*^9, 3.9039041678062687`*^9, 3.9039044302249966`*^9, 
   3.903906702785331*^9, 3.9039564281053143`*^9, 3.9039610686279516`*^9, 
   3.903967867844981*^9, 3.9039681168003063`*^9, 3.903968408509959*^9, 
   3.9039685676444607`*^9, 3.903969001204616*^9, 3.903969037012062*^9, 
   3.9039691998527856`*^9, 3.903973758951438*^9, 3.903988191346079*^9, 
   3.9040582611674414`*^9, 3.9051708113109674`*^9, 3.905170936176517*^9, 
   3.9051712372174416`*^9, 3.9051713947404923`*^9, 3.9051714708923626`*^9, 
   3.905171785310733*^9, 3.905171916536456*^9, 3.9051720501830544`*^9, 
   3.9051723835726466`*^9, 3.9051724957752285`*^9, 3.905172727762186*^9, 
   3.9051727931965413`*^9, 3.9053590502627954`*^9, 3.905359720869873*^9, 
   3.9053642004273696`*^9, 3.9053643328084106`*^9, 3.905588743217207*^9, 
   3.905617981762578*^9, 3.9056225537408485`*^9, 3.905627189825139*^9, 
   3.90562750741425*^9, 3.905629268389182*^9, 3.905780361980999*^9, 
   3.905870884396776*^9, 3.9058710883881836`*^9, 3.9058727692658577`*^9, 
   3.9060597911060443`*^9, 3.906152640953802*^9, 3.9062324090282483`*^9, 
   3.907094852517941*^9, 3.9071430228970027`*^9, 3.907143633746314*^9, 
   3.9071834250576773`*^9, 3.9071836923881054`*^9, 3.9071838025732927`*^9, 
   3.907183908374429*^9, 3.907436038884031*^9, 3.907444869789497*^9, 
   3.9074495995858192`*^9, 3.907505636142277*^9, 3.907505798453019*^9, 
   3.9075205980408173`*^9, 3.9075215281518555`*^9, 3.9075224388864775`*^9, 
   3.9075227514342713`*^9, 3.907525568713585*^9, 3.9119225950589437`*^9, 
   3.912185074275552*^9, 3.912276133562825*^9, 3.912610371217802*^9, 
   3.912617520296185*^9, 3.912618054595104*^9, 3.912628375574175*^9, 
   3.9127041072502317`*^9, 3.922645073672724*^9, 3.922647816705865*^9, 
   3.922652652722535*^9, 3.922652712716188*^9, 3.9228218570393333`*^9, 
   3.9232243854579897`*^9, 3.923310449250276*^9, 3.9261164645389977`*^9, 
   3.9268443692622147`*^9, 3.926851007043632*^9, 3.926856843748955*^9, 
   3.926919580819209*^9, 3.926919722440757*^9, 3.926919825374107*^9, 
   3.9269199694882174`*^9, 3.926920054953596*^9, 3.9269201476150017`*^9, 
   3.926920303238946*^9, 3.926920800219637*^9, 3.926922305083459*^9, 
   3.92693583270065*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"7f58af40-f803-470f-82a5-e8c18eaff627"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "3", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], "]"}], "  ",
   "==", " ", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "3", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9038866555118413`*^9, 3.903886700197343*^9}},
 CellLabel->
  "In[604]:=",ExpressionUUID->"7874832d-5814-431d-8758-465ee6a03c98"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.903886662064992*^9, 3.903886700596036*^9}, 
   3.903887019038219*^9, 3.903904167818847*^9, 3.903904430272099*^9, 
   3.903906702810192*^9, 3.903956428128365*^9, 3.903961068636651*^9, 
   3.903967867868281*^9, 3.903968116846955*^9, 3.903968408587859*^9, 
   3.9039685676646757`*^9, 3.9039690012289095`*^9, 3.9039690370379643`*^9, 
   3.9039691998743534`*^9, 3.9039737589639797`*^9, 3.9039881913658066`*^9, 
   3.9040582612145033`*^9, 3.905170811385953*^9, 3.905170936220028*^9, 
   3.905171237246954*^9, 3.905171394753577*^9, 3.9051714709271545`*^9, 
   3.90517178537087*^9, 3.905171916571459*^9, 3.9051720501980643`*^9, 
   3.9051723836039433`*^9, 3.9051724958222094`*^9, 3.905172727793339*^9, 
   3.9051727932590475`*^9, 3.9053590503099637`*^9, 3.905359720885565*^9, 
   3.9053642004573174`*^9, 3.9053643328295918`*^9, 3.9055887432413216`*^9, 
   3.9056179817782035`*^9, 3.9056225537738457`*^9, 3.905627189855138*^9, 
   3.9056275074455786`*^9, 3.905629268425118*^9, 3.9057803620264893`*^9, 
   3.90587088444699*^9, 3.9058710884256887`*^9, 3.9058727693058963`*^9, 
   3.9060597911590433`*^9, 3.906152640991177*^9, 3.906232409069599*^9, 
   3.907094852560067*^9, 3.9071436337918563`*^9, 3.9071834251325617`*^9, 
   3.9071836925832357`*^9, 3.9071838026187687`*^9, 3.9071839084679956`*^9, 
   3.907436038916624*^9, 3.907444869826419*^9, 3.9074495996326485`*^9, 
   3.90750563618657*^9, 3.907505798480599*^9, 3.9075205980845146`*^9, 
   3.907521528181693*^9, 3.9075224389177303`*^9, 3.907522751467292*^9, 
   3.9075255687454863`*^9, 3.911922595136561*^9, 3.912185074295581*^9, 
   3.912276133575882*^9, 3.9126103712598057`*^9, 3.912617520320364*^9, 
   3.9126180546287746`*^9, 3.912628375601824*^9, 3.912704107266*^9, 
   3.922645073690872*^9, 3.922647816739147*^9, 3.922652652742285*^9, 
   3.922652712753628*^9, 3.9228218570786753`*^9, 3.923224385490342*^9, 
   3.923310449271809*^9, 3.926116464583606*^9, 3.9268443692842617`*^9, 
   3.926851007069482*^9, 3.926856843781958*^9, 3.926919580877741*^9, 
   3.9269197224861298`*^9, 3.9269198254172564`*^9, 3.926919969542109*^9, 
   3.926920055012401*^9, 3.926920147662505*^9, 3.926920303285755*^9, 
   3.926920800272368*^9, 3.926922305115452*^9, 3.926935832732524*^9},
 CellLabel->
  "Out[604]=",ExpressionUUID->"2b368b97-f36a-46f6-83cb-a35f13ba42c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalOrder", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "1", "]"}]}]}],
     "+", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "2", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}]}]}]}], "]"}], " ",
   "==", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "2", "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.903969280330287*^9, 3.9039692816871815`*^9}},
 CellLabel->
  "In[605]:=",ExpressionUUID->"d510b865-d04f-40fd-bbe8-64041727c101"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzltM0mEYgHEgC8NBThygaRujTNY8NDYb/qP1SZodJkG1ysyKgYsO6ogK
uGmtYuZiMyKzVXjTSluL1lwNs0Cx1lwXlmMtIVhASazP3GKluFXve/Hsd/tI
9R06I5vFYjVBZg6HzYgosZljVSpwLPcHswXsOjRgbgN7v7d7L0soyeng+tHh
5EAS9dcfmEdZ+ijbAXLVlXLUQV1K1GLZuh1duTtzGu3WZC+gosSCBy2ckD9A
D3p33PoCDv4qoWiDc0VpEtyvvl2BKvpTAW0RJcIZH/cI2JRWqvWgvXXEYQB7
xzsfo28zzm4jWHOuTusF5xU9l8JgIMv3oD7rus4I+IqZGd1QTImbkUqM4JRJ
lncVdOVcL19fQsl0T222EZwNlh1rAZuL3VdQRrr3Jqqyu+6h6Z3RwEfU+iI/
Ao5v+n04Ct5vcIwsgBubJyfRJ7Egj11KiWDtsvOoqDU6h/7jzYk54I33EusS
0P3VYGlbQ8muxW2eb2A+fVooLIPfU6bGZ+DU0rw3PnCPIJQ7DKZUmQI/KOab
+EmwfKiGN62kZDQhORoG5Sf6Xn4GT9qLXqPJT7KW6lpKfj6sTmXA6KB8dhVD
STAkFNg2U3KmX26PEEo0f+LPY6Bu0XYtDk6E7irYdZTcSWjr0UhllQ6tECsM
6PGCeDvaN3bWjv59lHaiH/bx3qHhodVdHFBzUSJbDv4HAIQlcA==
  "],
 CellLabel->
  "Out[605]=",ExpressionUUID->"dca2bc9f-5917-4d8b-b453-812de4e55dd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"CanonicalOrder", "[", 
    RowBox[{"Q", "[", 
     RowBox[{"CanonicalOrder", "[", 
      RowBox[{"Q", "[", 
       RowBox[{"CanonicalOrder", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "^", "3"}], ")"}], "[", "1", "]"}], "[", "1", 
          "]"}], "**", " ", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}], "]"}], "]"}],
       "]"}], "]"}], "]"}], "]"}], "==", "0"}]], "Input",
 CellChangeTimes->{
  3.9038866126295*^9, {3.9038867037862835`*^9, 3.903886782402614*^9}, {
   3.903887196485162*^9, 3.903887200231195*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"13e5d9f9-9afb-4ad8-85f9-b334b9736584"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0F1M0mEYxmHBLQORscIyhLZyNgRRnGhDcPPv15iuSM1WjrIMrLHCRCpS
Sm3o1JVp2ohysLa0uZoeVDYo86PkgHXQnLNNNDCpmdtrZrI0s/U8B/eu03u/
fRVVxTpaWFjYCVieeksWu4tQ2sveUjSheKaaD456rC4Zyri3lQ4OdFnUGaDb
22NA/6Vyu9Cjk6E+1EwTzqGJq4/mUcvrvyF0vSSQnAkaHUSRC7KD/cZKkF5X
PdgUQ6i7bMYI2v61P4garWXr6NAxP60ZbGmUJqAiWbccveBSFaD7S0I16PPD
m40oZ2HTgXILxE9QnuSQfR5kjgsIKmrlCIKgpaZHgmpWl0aL9sCfc+6I0+DT
I8qcCvB65nCzFmRdNQ2gvbI7bTowqSm3aBD0nu22+kCFn+NAU62SS7PgM/J9
7CAP/ovjYnRg/c/4yFvgixv3hSl8QkW/U/5RgQ9/i85rwK5wWyt6Jfm4DV1b
tD9GverA6CcwsWOYMwt2vt0o/wxe7Gh5swEueSY/og96J5g0AaHeV0XUoxGn
AiuoIeXXbjrYoI81h4OaeZ2pMp5Qba2Fjm+gIf8ld+cB6LGiVw2B4+ksjwuM
zJ7e7gbLq0I7RkBpkj4qCKrG5MwZOaHyt8We8YEnbfbhObBhijeBFjrjNdIM
6OWTLa6B7ZR4ea+CUDnsaPa1LEJNbYpqZylC1eiCr/wgJ6uu8wvIKnOm0rIJ
dVNemofybNJidDojTYu6nQsGVNxrrkX1fT9uo8v+qA+o0iRsoYPlafw4Bvgf
M7ZG5g==
  "],
 CellLabel->
  "Out[606]=",ExpressionUUID->"89e02614-28f8-43bc-803c-2d4d10d992c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute weight", "Section",
 CellChangeTimes->{{3.926851278689131*^9, 
  3.9268512801648073`*^9}},ExpressionUUID->"04cadc58-9a35-4d26-90e6-\
f37545ae55c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", "1", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.907143647702388*^9, 3.9071436519292507`*^9}},
 CellLabel->
  "In[607]:=",ExpressionUUID->"5b4da75d-27ac-4eec-b088-65354d5b2b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{"ComputeWeight", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.922649895458867*^9, 3.9226499111060047`*^9}, {
  3.922650013948833*^9, 3.922650015200683*^9}, {3.922650368408572*^9, 
  3.922650373462862*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"9cc6e9c2-043f-4260-9faa-6445314b7bf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", "A__"}], "]"}], "]"}], ":=", 
  RowBox[{"ComputeWeight", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9226499125750732`*^9, 3.922649927226899*^9}, {
  3.922657690136125*^9, 3.92265769450493*^9}},
 CellLabel->
  "In[609]:=",ExpressionUUID->"df82ec21-8fb0-4575-bfad-469970214dee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", "A__", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]", "[", "n1_", "]"}], "[", "m1_", "]"}], "->", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "/", "3"}], "+", "n1", "+", "m1"}], ")"}]}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "n2_", "]"}], "[", "m2_", "]"}], "->", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "/", "3"}], "+", "n2", "+", "m2"}], ")"}]}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "^", "k2_"}], ")"}], "[", "n2_", "]"}], "[", 
         "m2_", "]"}], "->", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"k2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "/", "3"}], "+", "n2", "+", "m2"}], ")"}]}], 
          ")"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"NP", "->", "Plus"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "lo___"}], "->", "lo"}], ",", 
     RowBox[{"x", "->", "1"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9070928636526184`*^9, 3.9070929342742276`*^9}, {
  3.9070935260065737`*^9, 3.907093527084547*^9}, {3.9226495863148613`*^9, 
  3.922649598179614*^9}, {3.922649651596627*^9, 3.92264974777779*^9}, {
  3.926116484953586*^9, 3.926116489235711*^9}, {3.926920495839823*^9, 
  3.926920503339044*^9}, {3.9269208606997147`*^9, 3.92692086865193*^9}},
 CellLabel->
  "In[610]:=",ExpressionUUID->"4d44b47b-d50b-4270-966d-e853785300c7"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926851284411272*^9, 
  3.926851284826468*^9}},ExpressionUUID->"2961ba14-e915-4568-b0b4-\
bd65d9969cab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], "==", 
  RowBox[{"2", "/", "3"}]}]], "Input",
 CellChangeTimes->{{3.926851286441332*^9, 3.9268512927311153`*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"a750640d-7634-4a2c-b048-b678099f970f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.926851293005972*^9, 3.926856843917416*^9, 3.9269195810903673`*^9, 
   3.926919722729765*^9, 3.926919825591015*^9, 3.9269199698856773`*^9, 
   3.926920055192189*^9, 3.926920147841467*^9, 3.9269203036030073`*^9, 
   3.926920509428067*^9, {3.9269208005045967`*^9, 3.9269208195038347`*^9}, 
   3.926920874242358*^9, 3.926922305405243*^9, 3.926935832937346*^9},
 CellLabel->
  "Out[611]=",ExpressionUUID->"2b5953c7-f247-4905-8baa-b4b194c52b73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], "==", " ", 
  RowBox[{"ComputeWeight", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], "==", 
  "3"}]], "Input",
 CellChangeTimes->{{3.9268512939099693`*^9, 3.926851335912202*^9}},
 CellLabel->
  "In[612]:=",ExpressionUUID->"0de3b9de-b570-49eb-8c62-421dfeac55ec"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851317108466*^9, 3.9268513312878523`*^9}, 
   3.926856843950241*^9, 3.926919581136224*^9, 3.926919722771263*^9, 
   3.926919825631143*^9, 3.926919969932905*^9, 3.9269200552447433`*^9, 
   3.926920147883978*^9, 3.926920303646584*^9, 3.92692050667631*^9, {
   3.92692080054922*^9, 3.9269208182334757`*^9}, {3.926920864880344*^9, 
   3.9269208701223097`*^9}, 3.926922305442111*^9, 3.926935832958395*^9},
 CellLabel->
  "Out[612]=",ExpressionUUID->"43abbaa0-41d6-4cd9-939a-8f9392352be9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeWeight", "[", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", 
      "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "]"}], " ", "==", 
  RowBox[{"ComputeWeight", "[", 
   RowBox[{"3", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], " ", "==", 
  " ", 
  RowBox[{"4", "/", "3"}]}]], "Input",
 CellChangeTimes->{{3.926851340665284*^9, 3.926851383105393*^9}},
 CellLabel->
  "In[613]:=",ExpressionUUID->"5bf4d832-0c2e-451d-a586-241321754120"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851365259264*^9, 3.926851384548684*^9}, 
   3.926856843979995*^9, 3.926919581180192*^9, 3.926919722826055*^9, 
   3.9269198256467876`*^9, 3.926919969981439*^9, 3.9269200553055267`*^9, 
   3.926920147929748*^9, 3.926920303664897*^9, 3.9269205078613462`*^9, {
   3.926920800599413*^9, 3.926920820900702*^9}, 3.9269208754033957`*^9, 
   3.926922305488755*^9, 3.9269358329828577`*^9},
 CellLabel->
  "Out[613]=",ExpressionUUID->"3f3f7359-3f7f-4bc7-a729-e598e5fe4e0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Get the monomial field space basis", "Section",
 CellChangeTimes->{{3.9056292514501967`*^9, 3.9056292559035244`*^9}, {
  3.926851101982607*^9, 
  3.9268511118684893`*^9}},ExpressionUUID->"0b112b86-c36e-4f81-a138-\
9eb5069152e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultiplyBy", "[", 
   RowBox[{"multiplier_", ",", "A_", ",", "weightA_", ",", "weight_"}], "]"}],
   ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"resultToLoopOver", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"resultOfMaxWeight", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"k", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", " ", 
       RowBox[{"k", "<=", " ", 
        RowBox[{"Length", "[", "A", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Ak", " ", "=", " ", 
         RowBox[{"A", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AkNew", " ", "=", " ", 
         RowBox[{"Ak", " ", "*", " ", "multiplier"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ComputeWeight", "[", "AkNew", "]"}], "<", "weight"}], ",",
           " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"A", ",", " ", "AkNew"}], "]"}], "]"}], ",", " ", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"resultToLoopOver", ",", "AkNew"}], "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ComputeWeight", "[", "AkNew", "]"}], "===", "weight"}],
              ",", " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Not", "[", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"A", ",", " ", "AkNew"}], "]"}], "]"}], ",", " ", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"resultOfMaxWeight", ",", "AkNew"}], "]"}]}], "]"}]}],
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", " ", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"resultToLoopOver", ",", "resultOfMaxWeight"}], "}"}], ",", 
       "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907093022243825*^9, 3.907093254233523*^9}, {
   3.9070936327442303`*^9, 3.9070936353921385`*^9}, {3.9070942375340834`*^9, 
   3.9070942377545843`*^9}, {3.9070945172644744`*^9, 
   3.9070945190295334`*^9}, {3.907094607635641*^9, 3.9070946077600794`*^9}, {
   3.907094698576563*^9, 3.9070947078675117`*^9}, {3.9070953695348606`*^9, 
   3.9070953726236615`*^9}, {3.9070954491039844`*^9, 3.90709546389417*^9}, {
   3.9070955748052597`*^9, 3.9070956105620165`*^9}, {3.9070961698975515`*^9, 
   3.907096206138096*^9}, {3.9070962379588904`*^9, 3.907096249998562*^9}, {
   3.9071425521714754`*^9, 3.9071425630837617`*^9}, {3.9071427007888746`*^9, 
   3.907142727631218*^9}, {3.9071427890573316`*^9, 3.9071427892034883`*^9}, {
   3.907142850356597*^9, 3.9071428506773024`*^9}, {3.9071428977081165`*^9, 
   3.907142898471239*^9}, 3.907143053671231*^9, {3.907143329101598*^9, 
   3.907143335657716*^9}, {3.9071434142869196`*^9, 3.9071434176928473`*^9}, {
   3.9071434497000833`*^9, 3.907143450360712*^9}, {3.9074494233781075`*^9, 
   3.907449423831244*^9}},
 CellLabel->
  "In[614]:=",ExpressionUUID->"a93204aa-b1f6-475f-9088-700c39014e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemoveTimes", "[", "A_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{"CanonicalOrder", ",", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", "A", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"Times", "->", "NP"}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c_", " ", 
       RowBox[{"NP", "[", "P__", "]"}]}], "->", 
      RowBox[{"NP", "[", "P", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "x1_", "]"}], "[", "x2_", "]"}], "^", 
       "x3_"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "^", "x3"}], ")"}], "[", "x1", "]"}], "[", "x2", 
       "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.907093923483008*^9, 3.9070939770610905`*^9}, {
  3.9070948373251257`*^9, 3.9070948886178026`*^9}, {3.9071435383760624`*^9, 
  3.9071435584931636`*^9}},
 CellLabel->
  "In[615]:=",ExpressionUUID->"2d501ca3-1e9d-4b71-ad13-bdfb1c38b27f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GetFields", "[", "weight_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"resultToLoopOver", "=", 
        RowBox[{"{", "1", "}"}]}], ",", " ", 
       RowBox[{"dict", " ", "=", " ", 
        RowBox[{"Association", "[", "]"}]}], ",", 
       RowBox[{"resultOfMaxWeight", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"m", "=", "0"}], ",", 
       RowBox[{"q", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"n", "<=", 
         RowBox[{"Ceiling", "[", "weight", "]"}]}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"m", "=", "0"}], ",", 
           RowBox[{"m", "<=", 
            RowBox[{
             RowBox[{"Ceiling", "[", "weight", "]"}], "-", "n"}]}], ",", 
           RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"q", " ", "=", 
               RowBox[{"Floor", "[", 
                RowBox[{"weight", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "/", "3"}], "+", "n", "+", "m"}], ")"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"q", ">=", "2"}], ",", " ", 
              RowBox[{"q", "--"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"gammaQNM", " ", "=", " ", 
                RowBox[{"MultiplyBy", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], "^",
                    "q"}], ",", " ", "resultToLoopOver", ",", " ", 
                  RowBox[{"ComputeWeight", "[", 
                   RowBox[{
                    RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], 
                   "]"}], ",", "weight"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"resultToLoopOver", " ", "=", " ", 
                RowBox[{"Join", "[", 
                 RowBox[{"resultToLoopOver", ",", " ", 
                  RowBox[{"gammaQNM", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"resultOfMaxWeight", "=", " ", 
                RowBox[{"Join", "[", 
                 RowBox[{"resultOfMaxWeight", ",", " ", 
                  RowBox[{"gammaQNM", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", 
       RowBox[{"n", ",", "m"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"weight", "-", 
           RowBox[{"2", "/", "3"}]}], "]"}]}], ",", 
        RowBox[{"n", ">=", "0"}], ",", 
        RowBox[{"n", "--"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"m", "=", 
            RowBox[{
             RowBox[{"Ceiling", "[", 
              RowBox[{"weight", "-", 
               RowBox[{"2", "/", "3"}]}], "]"}], "-", "n"}]}], ",", " ", 
           RowBox[{"m", ">=", "0"}], ",", 
           RowBox[{"m", "--"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"betaNM", " ", "=", " ", 
             RowBox[{"MultiplyBy", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], ",", " ",
                "resultToLoopOver", ",", " ", 
               RowBox[{"ComputeWeight", "[", 
                RowBox[{
                 RowBox[{"\[Beta]", "[", "n", "]"}], "[", "m", "]"}], "]"}], 
               ",", " ", "weight"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"resultToLoopOver", " ", "=", " ", 
             RowBox[{"Join", "[", 
              RowBox[{"resultToLoopOver", ",", " ", 
               RowBox[{"betaNM", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"resultOfMaxWeight", " ", "=", " ", 
             RowBox[{"Join", "[", 
              RowBox[{"resultOfMaxWeight", ",", " ", 
               RowBox[{"betaNM", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"gammaNM", " ", "=", "  ", 
             RowBox[{"MultiplyBy", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], ",", 
               " ", "resultToLoopOver", ",", " ", 
               RowBox[{"ComputeWeight", "[", 
                RowBox[{
                 RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], "]"}], 
               ",", "weight"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"resultToLoopOver", " ", "=", " ", 
             RowBox[{"Join", "[", 
              RowBox[{"resultToLoopOver", ",", " ", 
               RowBox[{"gammaNM", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"resultOfMaxWeight", " ", "=", " ", 
             RowBox[{"Join", "[", 
              RowBox[{"resultOfMaxWeight", ",", " ", 
               RowBox[{"gammaNM", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"RemoveTimes", "[", "resultOfMaxWeight", "]"}], ",", 
        "Module"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907092754055105*^9, 3.907092847924388*^9}, {
   3.90709295370527*^9, 3.907093008855939*^9}, {3.9070930407554474`*^9, 
   3.907093065261567*^9}, {3.9070932396684804`*^9, 3.907093241761924*^9}, 
   3.9070932788948064`*^9, {3.9070933259900017`*^9, 3.9070934945048547`*^9}, {
   3.907093592154956*^9, 3.9070936191619997`*^9}, {3.9070936783188004`*^9, 
   3.9070936929522233`*^9}, {3.907093734444418*^9, 3.907093786731558*^9}, 
   3.907093841232749*^9, {3.9070938904218426`*^9, 3.907093911003494*^9}, {
   3.9070939861334004`*^9, 3.9070939894564714`*^9}, {3.9070940791205716`*^9, 
   3.9070940881676407`*^9}, {3.907094300201854*^9, 3.907094358774795*^9}, {
   3.907094754028965*^9, 3.9070947644053755`*^9}, {3.907095130784175*^9, 
   3.907095152004512*^9}, {3.907095187762931*^9, 3.9070951918499813`*^9}, {
   3.9070962656243935`*^9, 3.9070964485091214`*^9}, {3.907096500738756*^9, 
   3.907096505335176*^9}, {3.90709657729151*^9, 3.907096614822212*^9}, {
   3.907096770394145*^9, 3.907096770586152*^9}, 3.907098780080391*^9, {
   3.9070997523669815`*^9, 3.9070997598080783`*^9}, {3.9071428285013924`*^9, 
   3.9071428355477543`*^9}, {3.907143183308488*^9, 3.907143208444075*^9}, {
   3.9071432888448687`*^9, 3.9071432945961857`*^9}, {3.907242865967651*^9, 
   3.9072428660975127`*^9}, 3.907520709038536*^9, {3.907520867872613*^9, 
   3.9075208716172357`*^9}, {3.907521092338578*^9, 3.907521108843706*^9}, {
   3.92611654761106*^9, 3.926116561655223*^9}, {3.926116592160591*^9, 
   3.926116592240406*^9}, {3.9268484241327133`*^9, 3.926848428731927*^9}},
 CellLabel->
  "In[616]:=",ExpressionUUID->"40517e9a-27b9-48f3-81c0-7cca11b09e0e"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9268511732352324`*^9, 
  3.926851173744244*^9}},ExpressionUUID->"af0ebd17-7994-4864-881f-\
0dea3bcd4c18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", 
   RowBox[{"1", "/", "3"}], "]"}], "==", 
  RowBox[{"{", "}"}]}]], "Input",
 CellChangeTimes->{{3.9268511767532053`*^9, 3.926851180415279*^9}},
 CellLabel->
  "In[617]:=",ExpressionUUID->"c734727b-09a3-4494-902c-8de7090067cd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9268511808785954`*^9, 3.926856844049264*^9, 
  3.926919581284658*^9, 3.926919722897827*^9, 3.926919825712987*^9, 
  3.926919970099424*^9, 3.926920055519339*^9, 3.9269201480066442`*^9, 
  3.926920527297804*^9, 3.9269208008241663`*^9, 3.926920886352806*^9, 
  3.9269223056594553`*^9, 3.9269358330581923`*^9},
 CellLabel->
  "Out[617]=",ExpressionUUID->"0d6940e2-9464-4f0f-8a5f-ef35508917e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", 
   RowBox[{"2", "/", "3"}], "]"}], "==", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.926851182021936*^9, 3.9268511890603933`*^9}},
 CellLabel->
  "In[618]:=",ExpressionUUID->"ba67f78a-cd01-4475-99d9-1796d85bd62e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9268511894533567`*^9, 3.9268568440829363`*^9, 
  3.92691958135668*^9, 3.926919722942876*^9, 3.926919825754642*^9, 
  3.926919970147955*^9, 3.926920055576016*^9, 3.926920148052423*^9, 
  3.926920527348447*^9, 3.9269208008694763`*^9, 3.9269208863954077`*^9, 
  3.9269223056940823`*^9, 3.926935833080181*^9},
 CellLabel->
  "Out[618]=",ExpressionUUID->"4a378833-14fe-423a-8188-d3dc5714eaac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", "1", "]"}], " ", "==", " ", 
  RowBox[{"{", "}"}]}]], "Input",
 CellChangeTimes->{{3.926851190278214*^9, 3.926851194412836*^9}},
 CellLabel->
  "In[619]:=",ExpressionUUID->"0cf8c88d-0813-406c-ac24-2d312aff4cb2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851192159837*^9, 3.926851195115519*^9}, 
   3.9268568441111307`*^9, 3.926919581400744*^9, 3.926919722989008*^9, 
   3.92691982579895*^9, 3.926919970205736*^9, 3.926920055630209*^9, 
   3.926920148101412*^9, 3.926920527397202*^9, 3.926920800914969*^9, 
   3.926920886443097*^9, 3.926922305731444*^9, 3.926935833106264*^9},
 CellLabel->
  "Out[619]=",ExpressionUUID->"933dfed9-353d-4ceb-a2f5-ecb5982df684"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", 
   RowBox[{"4", "/", "3"}], "]"}], "  ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.926851195988983*^9, 3.926851203616982*^9}},
 CellLabel->
  "In[620]:=",ExpressionUUID->"c821a3a7-74f4-4ade-a140-e64712af1f22"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851199598707*^9, 3.9268512040849133`*^9}, 
   3.926856844139378*^9, 3.926919581446595*^9, 3.9269197230340652`*^9, 
   3.926919825844006*^9, 3.926919970257077*^9, 3.926920055647444*^9, 
   3.926920148149459*^9, 3.926920527444846*^9, 3.926920800970846*^9, 
   3.926920886488905*^9, 3.926922305764798*^9, 3.926935833151373*^9},
 CellLabel->
  "Out[620]=",ExpressionUUID->"03fb8d9a-0dbb-4ef5-9eb8-b9491e52d987"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", 
   RowBox[{"5", "/", "3"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.926851204984157*^9, 3.9268512114896584`*^9}},
 CellLabel->
  "In[621]:=",ExpressionUUID->"a37015a3-4dc4-4617-a213-1e8640d027af"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851208148365*^9, 3.9268512119069757`*^9}, 
   3.926856844168202*^9, 3.926919581492936*^9, 3.926919723081997*^9, 
   3.926919825889126*^9, 3.926919970303569*^9, 3.926920055704628*^9, 
   3.926920148202355*^9, 3.926920527494207*^9, 3.926920801022599*^9, 
   3.9269208865365467`*^9, 3.926922305799855*^9, 3.926935833179894*^9},
 CellLabel->
  "Out[621]=",ExpressionUUID->"3929ae07-90ad-4eee-83a0-e24db840c6c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", "2", "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "3"], "[", "0", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.926851212638081*^9, 3.926851220409361*^9}},
 CellLabel->
  "In[622]:=",ExpressionUUID->"dc9281be-fc3f-4f88-bea5-62f216f38a76"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851216158922*^9, 3.926851220792411*^9}, 
   3.926856844193973*^9, 3.926919581538226*^9, 3.926919723132792*^9, 
   3.92691982593579*^9, 3.926919970354189*^9, 3.92692005585603*^9, 
   3.92692014825204*^9, 3.9269205275440073`*^9, 3.926920801075471*^9, 
   3.9269208865828257`*^9, 3.9269223058332443`*^9, 3.926935833207242*^9},
 CellLabel->
  "Out[622]=",ExpressionUUID->"ddfbd9bb-fc32-4405-86fa-9267ec3b8df2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", 
   RowBox[{"7", "/", "3"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.926851221984449*^9, 3.926851228913813*^9}},
 CellLabel->
  "In[623]:=",ExpressionUUID->"cf2bfa65-8815-4815-9b46-cb32dc178e07"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268512250052767`*^9, 3.926851229241455*^9}, 
   3.926856844219982*^9, 3.926919581587225*^9, 3.926919723178234*^9, 
   3.92691982598169*^9, 3.926919970401207*^9, 3.926920055904522*^9, 
   3.926920148321698*^9, 3.9269205275920277`*^9, 3.926920801137451*^9, 
   3.926920886630124*^9, 3.926922305872859*^9, 3.926935833232821*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"565b90f9-8220-4d7d-a131-6c6c65284ac4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", 
   RowBox[{"8", "/", "3"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "4"], "[", "0", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.926851229827467*^9, 3.926851239258449*^9}},
 CellLabel->
  "In[624]:=",ExpressionUUID->"0960a1d1-02f2-448f-9b17-958f7bb1e63f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.92685123253621*^9, 3.926851239669841*^9}, 
   3.926856844244467*^9, 3.9269195816360283`*^9, 3.926919723223024*^9, 
   3.926919826027747*^9, 3.926919970455483*^9, 3.926920055957074*^9, 
   3.926920148385806*^9, 3.926920527638253*^9, 3.926920801198029*^9, 
   3.926920886679278*^9, 3.926922305910287*^9, 3.926935833256647*^9},
 CellLabel->
  "Out[624]=",ExpressionUUID->"07446a4d-d080-42ba-b029-afd4c0a15405"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetFields", "[", "3", "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.9268512401663094`*^9, 3.926851246709867*^9}},
 CellLabel->
  "In[625]:=",ExpressionUUID->"c2d4a5e6-7157-451d-9340-f993098e59c1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851242598661*^9, 3.926851247086528*^9}, 
   3.9268568442739773`*^9, 3.926919581689209*^9, 3.9269197232661953`*^9, 
   3.926919826074607*^9, 3.9269199705055323`*^9, 3.92692005600469*^9, 
   3.926920148445551*^9, 3.9269205276831017`*^9, 3.9269208012634697`*^9, 
   3.9269208867304773`*^9, 3.9269223059663467`*^9, 3.926935833288741*^9},
 CellLabel->
  "Out[625]=",ExpressionUUID->"570d2dc5-38d4-4f39-ac9a-126c4a7e0910"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Convert field basis to canonical basis of ",
 Cell[BoxData[
  TagBox[
   SuperscriptBox["\[DoubleStruckCapitalR]", "n"],
   DisplayForm]],
  CellChangeTimes->{{3.903963873210062*^9, 3.9039638796006346`*^9}},
  ExpressionUUID->"31da66c4-b173-4b04-8fce-3c60cb9cd2fc"],
 " and vice versa"
}], "Section",
 CellChangeTimes->{{3.903963814508085*^9, 3.9039638851356077`*^9}, {
  3.926851680158*^9, 
  3.92685168260832*^9}},ExpressionUUID->"ef0b485a-fa04-450a-aa22-\
179182badca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FieldBasisToVectors", "[", 
   RowBox[{"{", "A__", "}"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"fields", " ", "=", " ", 
       RowBox[{"{", "A", "}"}]}], ",", 
      RowBox[{"dict", "=", " ", 
       RowBox[{"Association", "[", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", " ", 
       RowBox[{"n", "<=", " ", 
        RowBox[{"Length", "[", "fields", "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", " ", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"dict", ",", " ", 
         RowBox[{
          RowBox[{"fields", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "->", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"n", "-", "1"}]}], "]"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"Length", "[", "fields", "]"}], "-", "n"}]}], "]"}]}], 
           "]"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"dict", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9039594036663074`*^9, 3.9039595263820643`*^9}, {
   3.9039602558312235`*^9, 3.903960305987908*^9}, {3.9039603436081533`*^9, 
   3.9039604569232683`*^9}, {3.9039605001708775`*^9, 
   3.9039605402457333`*^9}, {3.903969461598981*^9, 3.903969475945179*^9}, {
   3.903969575158617*^9, 3.9039695816951914`*^9}, {3.903969747640953*^9, 
   3.903969753250537*^9}, {3.903969917512822*^9, 3.9039699247802534`*^9}, {
   3.903970179874653*^9, 3.9039701943584476`*^9}, {3.903989230653119*^9, 
   3.9039892767095194`*^9}, 3.9039893103741345`*^9},
 CellLabel->
  "In[626]:=",ExpressionUUID->"6b124a95-6cfd-4523-bdad-2072e0c40f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", "dict_", "]"}], "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"FieldToVector", "[", "dict", "]"}], "[", "A", "]"}], "+", 
   RowBox[{
    RowBox[{"FieldToVector", "[", "dict", "]"}], "[", 
    RowBox[{"Plus", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9038090627005424`*^9, 3.903809069461008*^9}, {
  3.903968179439381*^9, 3.903968180933481*^9}, {3.903968284434812*^9, 
  3.90396828821964*^9}, {3.9039684807646427`*^9, 3.9039684854174027`*^9}, {
  3.9039685171305065`*^9, 3.903968527283576*^9}, {3.9039688124557242`*^9, 
  3.903968816400301*^9}, {3.9039689375423555`*^9, 3.903968939670162*^9}, {
  3.903969126197281*^9, 3.903969127512024*^9}, {3.903969526847335*^9, 
  3.9039695977908063`*^9}},
 CellLabel->
  "In[627]:=",ExpressionUUID->"f5d63471-bb60-44d7-8b33-29e65d9c36c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", "dict_", "]"}], "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", " ", "/;", " ", 
      RowBox[{"Or", "[", 
       RowBox[{"NumericQ", "[", "c", "]"}], "]"}]}], " ", ",", "A__"}], "]"}],
    "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{
    RowBox[{"FieldToVector", "[", "dict", "]"}], "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903807085495405*^9, 3.9038071024500475`*^9}, {
  3.903872060079279*^9, 3.9038720644187765`*^9}, {3.9039695404614086`*^9, 
  3.9039696014113274`*^9}},
 CellLabel->
  "In[628]:=",ExpressionUUID->"29a0bbf6-080e-4442-b5a4-d4b7641b2e86"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", "dict_", "]"}], "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", " ", 
  RowBox[{"dict", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9039705585679784`*^9, 3.9039705645866103`*^9}, {
  3.9039706594378843`*^9, 3.903970659808414*^9}},
 CellLabel->
  "In[629]:=",ExpressionUUID->"0d7412d1-daa7-425e-94a4-3b3d8d962a08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", "dict_", "]"}], "[", "A_", "]"}], ":=", " ", 
  RowBox[{"dict", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.903969618273401*^9, 3.903969681857815*^9}, {
  3.903969805813277*^9, 3.903969818958272*^9}, {3.9039698746072564`*^9, 
  3.9039698748092775`*^9}},
 CellLabel->
  "In[630]:=",ExpressionUUID->"45417d93-5e52-404e-aee8-6b52180b9e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", "dict_", "]"}], "[", "0", "]"}], ":=", " ", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"Length", "[", "dict", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9039702791048756`*^9, 3.9039702862824774`*^9}, {
  3.90397032787642*^9, 3.9039703347138066`*^9}},
 CellLabel->
  "In[631]:=",ExpressionUUID->"92a0e187-e6e5-40f8-a318-11a1ff8e28df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvertCohomologyVectorsToFields", "[", 
   RowBox[{"cohomology_", ",", " ", "index_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"length", "  ", "=", " ", 
       RowBox[{"Length", "[", "cohomology", "]"}]}], ",", " ", 
      RowBox[{"fields", " ", "=", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "cohomology", "]"}]}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<=", "length"}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"m", "=", "0"}], ",", 
         RowBox[{"m", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"cohomology", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"cohomology", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "[", 
             RowBox[{"[", "m", "]"}], "]"}], "!=", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"m", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"fields", "[", 
               RowBox[{"[", "n", "]"}], "]"}], " ", "=", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"fields", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "+", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cohomology", "[", 
                   RowBox[{"[", "n", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], " ", 
                 RowBox[{"index", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", " ", 
                    RowBox[{"m", "-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"cohomology", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "-", "m"}]}], 
                    "]"}]}], "]"}], "]"}]}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "x_", "}"}], "->", "x"}], "}"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"fields", "[", 
               RowBox[{"[", "n", "]"}], "]"}], " ", "=", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"fields", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "+", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cohomology", "[", 
                   RowBox[{"[", "n", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], " ", 
                 RowBox[{"index", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"cohomology", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "-", "m"}]}], 
                    "]"}]}], "]"}], "]"}]}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "x_", "}"}], "->", "x"}], "}"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"fields", ",", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9039893215390587`*^9, 3.903989372668577*^9}, {
  3.90398941196758*^9, 3.9039894133509192`*^9}, {3.9039894886745806`*^9, 
  3.903989671049513*^9}, {3.9039897265258217`*^9, 3.903989729034442*^9}, {
  3.9039898200535126`*^9, 3.903989829047414*^9}, {3.9039899111905713`*^9, 
  3.9039899297873597`*^9}, {3.90398998474911*^9, 3.9039899861877155`*^9}, {
  3.9039901124801617`*^9, 3.903990114574744*^9}, {3.9039902738929834`*^9, 
  3.903990434360626*^9}, {3.9039905241715283`*^9, 3.9039905627525434`*^9}, {
  3.9039906547134557`*^9, 3.903990681903063*^9}, {3.9039907313190737`*^9, 
  3.903990735559884*^9}, {3.9039907677535563`*^9, 3.9039908223756332`*^9}, {
  3.903990969807291*^9, 3.9039909849813814`*^9}, {3.903992119580331*^9, 
  3.903992119784484*^9}, {3.903992161915723*^9, 3.90399221699794*^9}},
 CellLabel->
  "In[632]:=",ExpressionUUID->"f4739655-6868-4839-9e9a-91af5bbb0a16"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926851424125358*^9, 
  3.92685142477941*^9}},ExpressionUUID->"2ab4770e-c000-422d-9d87-\
ab9d833f4530"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", 
    RowBox[{"FieldBasisToVectors", "[", 
     RowBox[{"GetFields", "[", 
      RowBox[{"4", "/", "3"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], " ", "==", 
  " ", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9268514334989033`*^9, 3.926851459016589*^9}},
 CellLabel->
  "In[633]:=",ExpressionUUID->"3deb0310-ae16-4911-a5ea-30000173fcf1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.92685147305135*^9, 3.9268568443510017`*^9, 
  3.926919581790036*^9, 3.926919723358214*^9, 3.926919826168517*^9, 
  3.92691997066702*^9, 3.926920056093046*^9, 3.926920148545148*^9, 
  3.926920527849464*^9, 3.9269208013690243`*^9, 3.926920886873212*^9, 
  3.926922306170272*^9, 3.92693583336546*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"107e489e-46ac-4e64-bb99-a9f21141c8e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", 
    RowBox[{"FieldBasisToVectors", "[", 
     RowBox[{"GetFields", "[", 
      RowBox[{"4", "/", "3"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", "]"}],
    "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9268514639321613`*^9, 3.926851470023934*^9}},
 CellLabel->
  "In[634]:=",ExpressionUUID->"23af03ab-363e-46ab-aa34-8d45b85b7a49"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851456281739*^9, 3.926851470387855*^9}, 
   3.926856844376862*^9, 3.926919581833887*^9, 3.926919723396058*^9, 
   3.926919826209979*^9, 3.9269199706994677`*^9, 3.926920056131781*^9, 
   3.9269201485917873`*^9, 3.926920527893806*^9, 3.926920801414031*^9, 
   3.92692088691413*^9, 3.9269223062058907`*^9, 3.92693583338768*^9},
 CellLabel->
  "Out[634]=",ExpressionUUID->"c35761b6-8d32-45a6-999e-bc18f94cfb7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FieldToVector", "[", 
    RowBox[{"FieldBasisToVectors", "[", 
     RowBox[{"GetFields", "[", "3", "]"}], "]"}], "]"}], "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], "]"}], " ",
   "==", " ", 
  RowBox[{"{", 
   RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.9268514825240498`*^9, 3.92685153391199*^9}},
 CellLabel->
  "In[635]:=",ExpressionUUID->"4e8829fa-e2c9-4010-b815-5c30efa96701"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851512354944*^9, 3.926851534686297*^9}, 
   3.926856844407916*^9, 3.9269195819263906`*^9, 3.926919723437726*^9, 
   3.926919826254653*^9, 3.9269199707403297`*^9, 3.926920056171587*^9, 
   3.9269201486497183`*^9, 3.926920527938962*^9, 3.92692080147225*^9, 
   3.926920886959023*^9, 3.9269223062483253`*^9, 3.9269358334179153`*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"9d2723c0-5784-4552-b83c-859d3e0f7a59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvertCohomologyVectorsToFields", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"PositionIndex", "[", 
     RowBox[{"FieldBasisToVectors", "[", 
      RowBox[{"GetFields", "[", 
       RowBox[{"4", "/", "3"}], "]"}], "]"}], "]"}]}], "]"}], " ", "==", " ", 
  RowBox[{"GetFields", "[", 
   RowBox[{"4", "/", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.926851701879611*^9, 3.926851733376746*^9}},
 CellLabel->
  "In[636]:=",ExpressionUUID->"346ceafe-6cd9-4e31-a766-2072dc35f572"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851726254781*^9, 3.926851734071336*^9}, 
   3.926856844434013*^9, 3.9269195819711447`*^9, 3.926919723478018*^9, 
   3.926919826299058*^9, 3.92691997077494*^9, 3.9269200562136097`*^9, 
   3.926920148696314*^9, 3.9269205279830914`*^9, 3.926920801521961*^9, 
   3.92692088699855*^9, 3.926922306279915*^9, 3.926935833441071*^9},
 CellLabel->
  "Out[636]=",ExpressionUUID->"81056d32-6825-4209-9838-6195d6e9c2e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvertCohomologyVectorsToFields", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     "}"}], ",", " ", 
    RowBox[{"PositionIndex", "[", 
     RowBox[{"FieldBasisToVectors", "[", 
      RowBox[{"GetFields", "[", "3", "]"}], "]"}], "]"}]}], "]"}], " ", "==", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.926851745663024*^9, 3.9268517654904118`*^9}},
 CellLabel->
  "In[637]:=",ExpressionUUID->"3a8c5041-e804-4103-b820-5d6dbd2050cd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851758490584*^9, 3.9268517658972263`*^9}, 
   3.9268568444640923`*^9, 3.9269195820165987`*^9, 3.926919723525174*^9, 
   3.9269198263438272`*^9, 3.926919970811513*^9, 3.926920056255752*^9, 
   3.926920148751606*^9, 3.926920528030931*^9, 3.926920801579094*^9, 
   3.926920887110145*^9, 3.926922306324929*^9, 3.92693583347204*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"55ac7424-bc3a-4003-9d00-a7fd3dfce92f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Create Q matrix", "Section",
 CellChangeTimes->{{3.926856957392815*^9, 
  3.9268569603550587`*^9}},ExpressionUUID->"52856900-4295-47e3-bd8d-\
a2c4cb70e576"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateQMatrix", "[", "fields_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{"matrix", " ", "=", " ", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"dict", " ", "=", " ", 
      RowBox[{"FieldBasisToVectors", "[", "fields", "]"}]}], ";", 
     RowBox[{"QOnFieldsVectors", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FieldToVector", "[", "dict", "]"}], "@*", "CanonicalOrder", 
         "@*", "Q"}], ",", " ", "fields"}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"QOnFieldsVectors", "//", "Transpose"}], ",", "Module"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9039699983812575`*^9, 3.903970101415966*^9}, {
  3.903970153763846*^9, 3.90397015606654*^9}, {3.903970346466316*^9, 
  3.903970347015782*^9}, {3.9039708406144485`*^9, 3.9039708560070276`*^9}, {
  3.9039910165701375`*^9, 3.903991020544546*^9}, {3.923047530332254*^9, 
  3.923047531697994*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"7028b009-e595-4700-956b-e492f978741a"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926856981611927*^9, 
  3.926856982034163*^9}},ExpressionUUID->"0e65c236-196b-4f9d-9f02-\
ccc8b82788b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZero", " ", "=", " ", 
  "LinearAlgebra`Private`ZeroArrayQ"}]], "Input",
 CellLabel->
  "In[639]:=",ExpressionUUID->"ee0ebe57-9d3d-436e-aa9f-f07c71be1cba"],

Cell[BoxData["LinearAlgebra`Private`ZeroArrayQ"], "Output",
 CellChangeTimes->{3.9268518498136377`*^9, 3.9268568463245583`*^9, 
  3.926919582077065*^9, 3.92691972358983*^9, 3.9269198264006863`*^9, 
  3.926919970856509*^9, 3.926920056314657*^9, 3.926920148805849*^9, 
  3.926920528089204*^9, 3.926920801659431*^9, 3.9269208873188543`*^9, 
  3.926922306377614*^9, 3.926935833503098*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"d40cf477-7aa5-494d-9e73-591d99b78187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateQMatrix", "[", 
   RowBox[{"GetFields", "[", 
    RowBox[{"4", "/", "3"}], "]"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.926851860894947*^9, 3.926851872842164*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"adbf1571-b97f-4e9d-8941-418119e9c6bb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926851865263948*^9, 3.926851873227379*^9}, 
   3.926856846353697*^9, 3.926919582123805*^9, 3.926919723631954*^9, 
   3.926919826445875*^9, 3.926919970893066*^9, 3.9269200563630238`*^9, 
   3.926920148852931*^9, 3.92692052813612*^9, 3.926920801711063*^9, 
   3.926920887371643*^9, 3.9269223064126587`*^9, 3.926935833529307*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"e5fda6ee-1066-491f-9b74-faea36012317"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CreateQMatrix", "[", 
    RowBox[{"GetFields", "[", "3", "]"}], "]"}], ".", 
   RowBox[{"CreateQMatrix", "[", 
    RowBox[{"GetFields", "[", "3", "]"}], "]"}]}], "//", "IsZero"}]], "Input",
 CellChangeTimes->{{3.9268517907917137`*^9, 3.926851801101223*^9}, {
  3.926851851014*^9, 3.926851852038643*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"8e7a99b3-3da1-46ee-a65f-8232e9c71c8f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9268518014786463`*^9, 3.926851852400145*^9, 
  3.926856846410383*^9, 3.92691958217824*^9, 3.926919723689063*^9, 
  3.9269198265353537`*^9, 3.926919970965981*^9, 3.926920056423955*^9, 
  3.92692014891082*^9, 3.926920528189645*^9, 3.9269208017693996`*^9, 
  3.926920887428843*^9, 3.9269223064946823`*^9, 3.926935833588455*^9},
 CellLabel->
  "Out[641]=",ExpressionUUID->"1719121d-cc38-426b-bd2a-01c8c2031579"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decompose into SU(2) representations", "Section",
 CellChangeTimes->{{3.9072524679474893`*^9, 
  3.907252479252099*^9}},ExpressionUUID->"72c3956c-8687-403e-920b-\
500140834209"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsBeta", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  "True"}]], "Input",
 CellChangeTimes->{{3.9072621521701026`*^9, 3.9072621600935297`*^9}},
 CellLabel->
  "In[642]:=",ExpressionUUID->"b2cf436a-ad4f-47c3-af7b-63314ddce725"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsBeta", "[", "A_", "]"}], ":=", "False"}]], "Input",
 CellChangeTimes->{{3.90726216118727*^9, 3.9072621663591127`*^9}},
 CellLabel->
  "In[643]:=",ExpressionUUID->"28884afa-d046-4423-9613-a0600f65a230"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "0", "]"}], "]"}], ":=", 
  "0"}]], "Input",
 CellChangeTimes->{{3.911923546039735*^9, 3.911923556638851*^9}},
 CellLabel->
  "In[644]:=",ExpressionUUID->"0da1ae56-2776-469b-b6ce-84e1b401c830"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  RowBox[{"m", " ", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"n", "+", "1"}], "]"}], "[", 
    RowBox[{"m", "-", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235693116007`*^9}},
 CellLabel->
  "In[645]:=",ExpressionUUID->"47c26d1d-8ddb-4f25-8073-e8bdba4b6a16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "0", "]"}], "]"}], ":=", 
  "0"}]], "Input",
 CellChangeTimes->{{3.911923546039735*^9, 3.9119235840139046`*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"c1bafde5-19be-4ff0-be47-2c2ce0918f87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  RowBox[{"m", " ", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"n", "+", "1"}], "]"}], "[", 
    RowBox[{"m", "-", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235894822187`*^9}},
 CellLabel->
  "In[647]:=",ExpressionUUID->"f1db031a-da92-4c77-b750-e76b9ab80aec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", " ", 
  RowBox[{"k", " ", "m", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      RowBox[{"n", "+", "1"}], "]"}], "[", 
     RowBox[{"m", "-", "1"}], "]"}], "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.91192360498592*^9, 3.9119236563523197`*^9}, {
  3.9119263257217894`*^9, 3.911926325822956*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"1fd4b17d-bde6-4e19-a4f9-36c76e1df58d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", 
   RowBox[{"Raise", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
  3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
  3.905171769610753*^9}, {3.907252882592663*^9, 3.9072528914751635`*^9}},
 CellLabel->
  "In[649]:=",ExpressionUUID->"14b798f8-0135-47da-a25d-b2a27773dd93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"c_", " ", ",", 
      RowBox[{"NP", "[", "A___", "]"}]}], "]"}], "/;", " ", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"Raise", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.90725280142675*^9, 3.907252842972305*^9}},
 CellLabel->
  "In[650]:=",ExpressionUUID->"3101825c-ab9e-40ab-a799-1e17fc3a0205"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Raise", "[", 
    RowBox[{"NP", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IsBeta", "[", "A", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Raise", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Raise", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"Raise", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"Raise", "[", "A", "]"}]}]}], "Input",
 CellChangeTimes->{{3.907252909490798*^9, 3.9072529101385818`*^9}, {
   3.9072529735672517`*^9, 3.9072529956776*^9}, {3.9072531853228693`*^9, 
   3.9072532009728875`*^9}, {3.907262133653552*^9, 3.9072621377630267`*^9}, {
   3.907262168875354*^9, 3.9072621837983875`*^9}, {3.907262336001047*^9, 
   3.9072623362252016`*^9}, {3.9072628148291473`*^9, 3.907262817168868*^9}, {
   3.9072629573661137`*^9, 3.907262957650552*^9}, {3.9072711923853593`*^9, 
   3.9072711926606054`*^9}, 3.907271247335517*^9, {3.907272020283635*^9, 
   3.907272023328176*^9}, {3.9074332846247673`*^9, 3.907433284953932*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"f744c4c1-f678-4e6b-9e9c-08fd3c398fb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A_"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"c", " ", 
   RowBox[{"Raise", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9074337352343874`*^9, 3.907433748717392*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"5d970295-0754-46b1-bb5a-ad5bf2cb98df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.9074337173595977`*^9, 3.907433719727906*^9}},
 CellLabel->
  "In[654]:=",ExpressionUUID->"a70cb79b-cf64-43c8-8c32-457e8ac4dbeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "0"}]], "Input",
 CellChangeTimes->{{3.911923546039735*^9, 3.911923556638851*^9}, {
  3.911923745372459*^9, 3.911923749452469*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"84260d5b-1157-488d-983b-fd2b54a6cee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  RowBox[{"n", " ", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"n", "-", "1"}], "]"}], "[", 
    RowBox[{"m", "+", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235693116007`*^9}, {
  3.911923752095254*^9, 3.911923758532794*^9}},
 CellLabel->
  "In[656]:=",ExpressionUUID->"029128f9-5f9d-46ed-908a-0cd7fbd8c3aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "0"}]], "Input",
 CellChangeTimes->{{3.911923546039735*^9, 3.9119235840139046`*^9}, {
  3.9119237627822833`*^9, 3.9119237672366033`*^9}},
 CellLabel->
  "In[657]:=",ExpressionUUID->"886cfc41-c061-4b8c-abe3-e937095a665c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  RowBox[{"n", " ", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"n", "-", "1"}], "]"}], "[", 
    RowBox[{"m", "+", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235894822187`*^9}, {
  3.9119237700137143`*^9, 3.9119237765047793`*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"e6028778-81ff-4fc8-b5d1-f1ca5fda9ac3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", " ", 
  RowBox[{"k", " ", "n", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      RowBox[{"n", "-", "1"}], "]"}], "[", 
     RowBox[{"m", "+", "1"}], "]"}], "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.91192360498592*^9, 3.9119236563523197`*^9}, {
  3.91192377910888*^9, 3.9119237856674666`*^9}, {3.9119263120298834`*^9, 
  3.9119263121273828`*^9}},
 CellLabel->
  "In[659]:=",ExpressionUUID->"5d978de3-57f8-48ee-b5d6-dc286453dd07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", 
   RowBox[{"Lower", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
  3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
  3.905171769610753*^9}, {3.907252882592663*^9, 3.9072528914751635`*^9}, {
  3.911923675290232*^9, 3.9119236825352726`*^9}},
 CellLabel->
  "In[660]:=",ExpressionUUID->"ad09eccc-08c3-478d-bcbf-302d9dc6890a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"c_", " ", ",", 
      RowBox[{"NP", "[", "A___", "]"}]}], "]"}], "/;", " ", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lower", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.90725280142675*^9, 3.907252842972305*^9}, {
  3.9119236853062797`*^9, 3.9119236892423754`*^9}},
 CellLabel->
  "In[661]:=",ExpressionUUID->"e285491e-6d4f-4c48-955b-8687d57367aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lower", "[", 
    RowBox[{"NP", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IsBeta", "[", "A", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Lower", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"Lower", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Lower", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", 
       RowBox[{"Lower", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"Lower", "[", "A", "]"}]}]}], "Input",
 CellChangeTimes->{{3.907252909490798*^9, 3.9072529101385818`*^9}, {
   3.9072529735672517`*^9, 3.9072529956776*^9}, {3.9072531853228693`*^9, 
   3.9072532009728875`*^9}, {3.907262133653552*^9, 3.9072621377630267`*^9}, {
   3.907262168875354*^9, 3.9072621837983875`*^9}, {3.907262336001047*^9, 
   3.9072623362252016`*^9}, {3.9072628148291473`*^9, 3.907262817168868*^9}, {
   3.9072629573661137`*^9, 3.907262957650552*^9}, {3.9072711923853593`*^9, 
   3.9072711926606054`*^9}, 3.907271247335517*^9, {3.907272020283635*^9, 
   3.907272023328176*^9}, {3.9074332846247673`*^9, 3.907433284953932*^9}, {
   3.911923692037116*^9, 3.911923728199629*^9}},
 CellLabel->
  "In[662]:=",ExpressionUUID->"2f288298-5bed-4b40-8ad1-5c1dd8df188e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A_"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lower", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9074337352343874`*^9, 3.907433748717392*^9}, {
  3.91192373045833*^9, 3.9119237350201936`*^9}},
 CellLabel->
  "In[664]:=",ExpressionUUID->"3ac31fda-c7e9-45ed-8371-50e0a243ba1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.9074337173595977`*^9, 3.907433719727906*^9}, {
  3.9119237379109135`*^9, 3.9119237385591617`*^9}},
 CellLabel->
  "In[665]:=",ExpressionUUID->"3a991acc-abe0-4cd5-9f30-770e3bf38877"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateRaiseMatrix", "[", "fields_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{"matrix", " ", "=", " ", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"dict", " ", "=", " ", 
      RowBox[{"FieldBasisToVectors", "[", "fields", "]"}]}], ";", 
     RowBox[{"RaiseOnFieldsVectors", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FieldToVector", "[", "dict", "]"}], "@*", "CanonicalOrder", 
         "@*", "Raise"}], ",", " ", "fields"}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"RaiseOnFieldsVectors", "//", "Transpose"}], ",", "Module"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907433088431044*^9, 3.9074330987912283`*^9}, {
  3.907433619021207*^9, 3.9074336191337676`*^9}, {3.923047354636492*^9, 
  3.923047355839198*^9}},
 CellLabel->
  "In[666]:=",ExpressionUUID->"595e7766-679a-4275-acfb-059985395267"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateLowerMatrix", "[", "fields_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{"matrix", " ", "=", " ", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"dict", " ", "=", " ", 
      RowBox[{"FieldBasisToVectors", "[", "fields", "]"}]}], ";", 
     RowBox[{"LowerOnFieldsVectors", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FieldToVector", "[", "dict", "]"}], "@*", "CanonicalOrder", 
         "@*", "Lower"}], ",", " ", "fields"}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"LowerOnFieldsVectors", "//", "Transpose"}], ",", "Module"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9119238074662867`*^9, 3.911923821612438*^9}, {
  3.923047493616199*^9, 3.9230474952976933`*^9}},
 CellLabel->
  "In[667]:=",ExpressionUUID->"0f56a8f3-554c-4af5-921a-74bdf5bb32f1"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926852467301322*^9, 
  3.926852467670068*^9}},ExpressionUUID->"07681550-14c8-4bc9-aed4-\
db268ca05598"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Raise", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "]"}], "==", 
  "0"}]], "Input",
 CellChangeTimes->{{3.926852472224092*^9, 3.926852481654921*^9}},
 CellLabel->
  "In[668]:=",ExpressionUUID->"406f42a2-d6d9-4770-a528-a7c20e8719f6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9268524820638866`*^9, 3.926856844691861*^9, 
  3.926919582547965*^9, 3.926919723895567*^9, 3.926919826737101*^9, 
  3.9269199712557497`*^9, 3.926920056709195*^9, 3.9269201491210537`*^9, 
  3.926920528398488*^9, 3.926920802063216*^9, 3.9269208877474947`*^9, 
  3.926922306723078*^9, 3.9269358337577057`*^9},
 CellLabel->
  "Out[668]=",ExpressionUUID->"facb6cc5-64ab-481c-85cf-3861d8b1180c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "]"}], "==", 
  "0"}]], "Input",
 CellChangeTimes->{{3.926852484946404*^9, 3.926852490461916*^9}},
 CellLabel->
  "In[669]:=",ExpressionUUID->"ceab0c3e-aad9-4ad1-b4c9-c1dc4562132d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926852490804476*^9, 3.9268568447195187`*^9, 
  3.926919582574552*^9, 3.926919723931239*^9, 3.926919826779709*^9, 
  3.926919971289761*^9, 3.9269200567485657`*^9, 3.926920149166616*^9, 
  3.926920528447443*^9, 3.926920802113714*^9, 3.926920887800646*^9, 
  3.926922306747843*^9, 3.9269358337825527`*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"61ccd231-c9ec-488f-a010-544014c8eddd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "]"}], "==", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.926852446364052*^9, 3.926852460780469*^9}},
 CellLabel->
  "In[670]:=",ExpressionUUID->"43f1abea-0a88-4a5f-97d8-81ceb62ae210"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926852452071203*^9, 3.926852470779476*^9}, 
   3.926856844758738*^9, 3.926919582605053*^9, 3.926919723973708*^9, 
   3.926919826825704*^9, 3.926919971328746*^9, 3.9269200568034678`*^9, 
   3.926920149237783*^9, 3.9269205285013847`*^9, 3.926920802169322*^9, 
   3.926920887853375*^9, 3.92692230677633*^9, 3.9269358338145657`*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"07b7ab8a-daec-466a-9cd6-3ea3bf0db649"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateLowerMatrix", "[", 
   RowBox[{"GetFields", "[", 
    RowBox[{"5", "/", "3"}], "]"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.92685249958182*^9, 3.926852513805749*^9}},
 CellLabel->
  "In[671]:=",ExpressionUUID->"629def0b-b50e-4a83-91ad-a2be1f898603"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926852503710208*^9, 3.9268525141232567`*^9}, 
   3.92685684478596*^9, 3.926919582635387*^9, 3.926919724019966*^9, 
   3.9269198268704023`*^9, 3.926919971369615*^9, 3.926920056842745*^9, 
   3.9269201492886553`*^9, 3.926920528549582*^9, 3.926920802224522*^9, 
   3.926920887908503*^9, 3.926922306806756*^9, 3.9269358338413057`*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"7ef0aec3-c9f1-490a-9b63-c54be23b9b22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateRaiseMatrix", "[", 
   RowBox[{"GetFields", "[", "3", "]"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
    "}"}]}]], "Input",
 CellChangeTimes->{{3.926852527632462*^9, 3.926852543595557*^9}},
 CellLabel->
  "In[672]:=",ExpressionUUID->"479071ed-a154-48f2-8be5-136f254380c9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268525285551443`*^9, 3.926852543931107*^9}, 
   3.926856844823258*^9, 3.926919582673444*^9, 3.926919724062859*^9, 
   3.926919826913541*^9, 3.9269199714097347`*^9, 3.9269200568846893`*^9, 
   3.9269201493744183`*^9, 3.926920528597142*^9, 3.926920802282475*^9, 
   3.926920887955123*^9, 3.9269223068448067`*^9, 3.926935833875413*^9},
 CellLabel->
  "Out[672]=",ExpressionUUID->"ec7a9b42-a659-4e3e-b168-4bb78633a9bf"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define inner product", "Section",
 CellChangeTimes->{{3.926852011183979*^9, 
  3.926852013221437*^9}},ExpressionUUID->"200603d5-ce3e-4ad5-8b6d-\
548d972ccc72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Factorial", "[", "n", "]"}], 
   RowBox[{
    RowBox[{"Factorial", "[", "m", "]"}], "/", 
    RowBox[{"Factorial", "[", 
     RowBox[{"m", "+", "n"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9119239641214485`*^9, 3.9119240290859723`*^9}},
 CellLabel->
  "In[673]:=",ExpressionUUID->"b02bdd79-c6fd-49e8-b38d-8ed4b7a310bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Factorial", "[", "k", "]"}], " ", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Factorial", "[", "n", "]"}], 
      RowBox[{
       RowBox[{"Factorial", "[", "m", "]"}], "/", 
       RowBox[{"Factorial", "[", 
        RowBox[{"m", "+", "n"}], "]"}]}]}], ")"}], "^", "k"}]}]}]], "Input",
 CellChangeTimes->{{3.9119256394416103`*^9, 3.9119256546227646`*^9}, {
   3.9119271187537208`*^9, 3.9119271440232086`*^9}, {3.9119272808952947`*^9, 
   3.911927296788359*^9}, 3.9119273346447716`*^9, {3.9119287330532675`*^9, 
   3.9119288129120893`*^9}, {3.9121762954970427`*^9, 
   3.9121763035846357`*^9}, {3.9121765573811383`*^9, 3.9121765583498917`*^9}},
 CellLabel->
  "In[674]:=",ExpressionUUID->"b33facea-1ce3-4bd3-93d5-5bcc66462936"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], ",", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}]}], "]"}], ":=", 
  " ", 
  RowBox[{
   RowBox[{"Factorial", "[", "n", "]"}], 
   RowBox[{
    RowBox[{"Factorial", "[", "m", "]"}], "/", 
    RowBox[{"Factorial", "[", 
     RowBox[{"m", "+", "n"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9119240023706803`*^9, 3.9119240073872614`*^9}, {
  3.911924037921122*^9, 3.911924048275335*^9}},
 CellLabel->
  "In[675]:=",ExpressionUUID->"9e9c61b2-17b1-4154-bbb2-721dc970069e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{
      RowBox[{"c_", "/;", " ", 
       RowBox[{"NumericQ", "[", "c", "]"}]}], ",", "A_"}], "]"}], ",", "O_"}],
    "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"SP", "[", 
    RowBox[{"A", ",", "O"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912176706365595*^9, 3.912176763771463*^9}},
 CellLabel->
  "In[676]:=",ExpressionUUID->"d8537067-eaee-41ee-9612-e7843b19cd28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{"O_", ",", 
    RowBox[{"Times", "[", 
     RowBox[{
      RowBox[{"c_", "/;", " ", 
       RowBox[{"NumericQ", "[", "c", "]"}]}], ",", "A_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"SP", "[", 
    RowBox[{"O", ",", "A"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912176771241381*^9, 3.912176777821433*^9}},
 CellLabel->
  "In[677]:=",ExpressionUUID->"4cb9d0c4-b824-48b6-8f66-80979bb35f2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{"Plus", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"A", ",", "O"}], "]"}], "+", 
   RowBox[{"SP", "[", 
    RowBox[{
     RowBox[{"Plus", "[", "B", "]"}], ",", "O"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.91217685794915*^9, 3.912176877061735*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"a5f3f6bf-dca9-47ae-b71b-6bff38c27dd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{"O_", ",", 
    RowBox[{"Plus", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"O", ",", "A"}], "]"}], "+", 
   RowBox[{"SP", "[", 
    RowBox[{"O", ",", 
     RowBox[{"Plus", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912176884483611*^9, 3.912176894907323*^9}},
 CellLabel->
  "In[679]:=",ExpressionUUID->"ebe7d95e-ef74-4935-855b-ecb38308d8d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{
     RowBox[{"{", "A__", "}"}], ",", 
     RowBox[{"{", "B__", "}"}]}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", " ", "=", " ", "1"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sort", "[", 
         RowBox[{"{", "A", "}"}], "]"}], "===", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "B", "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"o", "=", "1"}], ",", 
          RowBox[{"o", "<=", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "A", "}"}], "]"}]}], ",", 
          RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", " ", "=", " ", 
            RowBox[{"result", " ", 
             RowBox[{"SP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "A", "}"}], "[", 
                RowBox[{"[", "o", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"{", "A", "}"}], "[", 
                RowBox[{"[", "o", "]"}], "]"}]}], "]"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"result", ",", "Module"}], "]"}], ";"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"0", ",", "Module"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911924342268276*^9, 3.911924376525817*^9}, {
  3.9119244175511494`*^9, 3.9119246318540335`*^9}, {3.9119247532156606`*^9, 
  3.911924755763139*^9}, {3.911924951513213*^9, 3.911924979709916*^9}, {
  3.9119250547092113`*^9, 3.911925161293835*^9}, {3.9121780262731886`*^9, 
  3.9121780316800966`*^9}, {3.912277607340577*^9, 3.912277610859782*^9}, {
  3.9122779320323906`*^9, 3.9122779346678543`*^9}, {3.9122780835870185`*^9, 
  3.9122780837105007`*^9}},
 CellLabel->
  "In[680]:=",ExpressionUUID->"4bec2649-a6b5-4951-beeb-4f2c8113a198"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNP", "[", 
   RowBox[{"NP", "[", "A___", "]"}], "]"}], ":=", "True"}]], "Input",
 CellChangeTimes->{{3.9122793605686913`*^9, 3.9122793659096055`*^9}, {
  3.912279432383602*^9, 3.9122794346837206`*^9}},
 CellLabel->
  "In[681]:=",ExpressionUUID->"dafad048-539c-42e6-839d-ac86bba2168d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsNP", "[", "A_", "]"}], ":=", "False"}]], "Input",
 CellChangeTimes->{{3.912279366567539*^9, 3.9122793702670646`*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"7887542a-6f20-496f-b314-184cdf1d6135"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateSPMatrix", "[", "fields_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"matrix", " ", "=", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", "fields", "]"}], ",", 
           RowBox[{"Length", "[", "fields", "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"k", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", 
        RowBox[{"Length", "[", "fields", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldSum", " ", "=", " ", 
         RowBox[{"NP", "[", 
          RowBox[{"fields", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fieldList", " ", "=", " ", 
         RowBox[{"fieldSum", "/.", 
          RowBox[{"{", 
           RowBox[{"Plus", "->", "List"}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"IsNP", "[", "fieldList", "]"}], ",", 
          RowBox[{"fieldList", "=", 
           RowBox[{"{", "fieldList", "}"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "fieldList", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"field", " ", "=", " ", 
            RowBox[{"fieldList", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"fieldArray", " ", "=", " ", 
            RowBox[{"field", " ", "/.", 
             RowBox[{"{", 
              RowBox[{"NP", "->", "List"}], "}"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "fieldArray", "]"}], ">=", "1"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"matrix", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}], " ", "=", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"matrix", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", 
               RowBox[{"SP", "[", 
                RowBox[{"fieldArray", ",", "fieldArray"}], "]"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"matrix", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"matrix", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
               RowBox[{"SP", "[", 
                RowBox[{"field", ",", "field"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"matrix", ",", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.911925180408451*^9, 3.9119252333920183`*^9}, {
   3.9119252802067175`*^9, 3.9119253039564548`*^9}, {3.9119253416794176`*^9, 
   3.911925388879341*^9}, {3.911925471451804*^9, 3.9119255639728403`*^9}, {
   3.9119256639200563`*^9, 3.911925692047634*^9}, {3.912277684647623*^9, 
   3.912277686853306*^9}, {3.912277736967783*^9, 3.912277752918716*^9}, {
   3.9122778514625735`*^9, 3.912277852055176*^9}, 3.9122779620746083`*^9, {
   3.9122780109066563`*^9, 3.912278044499079*^9}, {3.9122782839715757`*^9, 
   3.9122783525011425`*^9}, {3.9122787388315125`*^9, 3.9122790704775*^9}, {
   3.912279118124733*^9, 3.9122791443856554`*^9}, {3.912279182642356*^9, 
   3.912279185939209*^9}, {3.912279285456216*^9, 3.9122792894673862`*^9}, {
   3.912279348792135*^9, 3.912279403841772*^9}, {3.9122794518471932`*^9, 
   3.9122794694885445`*^9}, {3.9228736281449747`*^9, 3.922873632460149*^9}, {
   3.92287373932471*^9, 3.9228737475564413`*^9}, {3.922873999489566*^9, 
   3.922874005115747*^9}, {3.923075728996591*^9, 3.923075762105833*^9}},
 CellLabel->
  "In[683]:=",ExpressionUUID->"9feddc08-d144-436a-9286-9a0f8b3c2056"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ImprovedTranspose", "[", 
   RowBox[{"Gramm_", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Inverse", "[", "Gramm", "]"}], ".", 
   RowBox[{"Transpose", "[", "A", "]"}], ".", "Gramm"}]}]], "Input",
 CellChangeTimes->{{3.9119260903447957`*^9, 3.9119261797216187`*^9}, {
  3.922871723890987*^9, 3.92287172987472*^9}, {3.923048072139173*^9, 
  3.92304807799714*^9}, {3.923049723600966*^9, 3.9230497283530493`*^9}},
 CellLabel->
  "In[684]:=",ExpressionUUID->"a0c5d444-abeb-40d2-a1b8-9f0914f4fcb8"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926851950816977*^9, 
  3.926851951228527*^9}},ExpressionUUID->"46772f16-4a90-4f81-923a-\
ee2af5ea9228"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CreateRaiseMatrix", "[", 
       RowBox[{"GetFields", "[", 
        RowBox[{"16", "/", "3"}], "]"}], "]"}], ".", 
      RowBox[{"ImprovedTranspose", "[", 
       RowBox[{
        RowBox[{"CreateSPMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"16", "/", "3"}], "]"}], "]"}], ",", 
        RowBox[{"CreateQMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"16", "/", "3"}], "]"}], "]"}]}], "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"ImprovedTranspose", "[", 
       RowBox[{
        RowBox[{"CreateSPMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"16", "/", "3"}], "]"}], "]"}], ",", 
        RowBox[{"CreateQMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"16", "/", "3"}], "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"CreateRaiseMatrix", "[", 
       RowBox[{"GetFields", "[", 
        RowBox[{"16", "/", "3"}], "]"}], "]"}]}]}], "]"}], ",", 
   "PossibleZeroQ"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/ajketA1mbeOr87EhIBozYjlkSA6xCw7CkTXz7CL
B9EGPqkJINqs5UsmiL4d8jUXRF9+MYnjOpD+/OEcL4heM+2yMIh2jlwnAqJN
g89pg2g50xxjEP3M6ZsHiL5QvtMTzPedmgCiL+c/TQHRK2SapoNoVw6PhSA6
rv7MchBdkpazGkR/yPc7DqKDDx48DaIrWLZfANEWTcdvg2iRu1yPQDSz33cw
fUPIleUGkP4tcIwTRO+bf0waRGu1TZAB0Va7HhqCaLtofSMQPeFcwMM01beO
J8QyHoFoDm8LvnQgHRT2XxBEHy155psBpPUcdoWCaJmXN8MeAelY3bA4EO3i
WlgGonferigH0W6du+zmWb113O+eYg+iD7G3CS0A0jt7JguDaABNycC5
  "],
 CellLabel->
  "In[685]:=",ExpressionUUID->"02d58dfc-288e-4e93-8cd6-bc8decb5ca73"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.907433113783638*^9, 3.907433123162236*^9}, 
   3.907433171978447*^9, 3.907433225332012*^9, {3.907433301803172*^9, 
   3.907433328832111*^9}, 3.907433467278212*^9, 3.907433527873652*^9, {
   3.90743456153564*^9, 3.9074346068726273`*^9}, {3.907434647692252*^9, 
   3.9074346773973613`*^9}, {3.907434878207102*^9, 3.9074349080912237`*^9}, 
   3.9074350862904053`*^9, {3.907435263981891*^9, 3.9074353037827363`*^9}, {
   3.9074356989871993`*^9, 3.907435740113076*^9}, {3.907435772135937*^9, 
   3.907435786635831*^9}, 3.907435919643264*^9, 3.9074361012911124`*^9, 
   3.9074361351585555`*^9, 3.9074361799831514`*^9, 3.9074363123514867`*^9, 
   3.907436622612523*^9, 3.907436780057269*^9, 3.9074369588924637`*^9, 
   3.9074385253716097`*^9, 3.907448698326476*^9, 3.9075206947306805`*^9, 
   3.9075215580420065`*^9, 3.9119226506141863`*^9, 3.911923475705244*^9, 
   3.9119238011447783`*^9, {3.911923835456709*^9, 3.911923856401969*^9}, 
   3.9119263901385365`*^9, {3.9119264218746114`*^9, 3.911926448667343*^9}, {
   3.9121763085239673`*^9, 3.9121763717245893`*^9}, {3.9121765613987465`*^9, 
   3.912176574590025*^9}, 3.912178519948912*^9, {3.912185110008566*^9, 
   3.912185164681826*^9}, 3.912276149061621*^9, 3.912610389413473*^9, 
   3.912617532559112*^9, 3.91261806644827*^9, 3.91262838743461*^9, 
   3.9127041195567427`*^9, 3.922645155891526*^9, 3.9226477535049477`*^9, 
   3.9226478295367937`*^9, 3.922647904094841*^9, 3.9226526537470913`*^9, 
   3.9226527140173397`*^9, 3.92282185885163*^9, 3.922828701058251*^9, 
   3.9230483886447678`*^9, 3.923050665057103*^9, 3.923224473959395*^9, 
   3.923310451025962*^9, 3.9261168577302637`*^9, 3.926844463490842*^9, 
   3.9268519816950293`*^9, 3.9268568459878798`*^9, 3.92685691902861*^9, 
   3.92691958394981*^9, 3.9269197253283253`*^9, 3.92691982800517*^9, 
   3.9269199726910477`*^9, 3.92692005806293*^9, 3.926920150530664*^9, 
   3.926920529755584*^9, 3.926920803717373*^9, 3.9269208891928663`*^9, 
   3.926922307942502*^9, 3.926935835236524*^9},
 CellLabel->
  "Out[685]=",ExpressionUUID->"32ca4a2f-a863-43b4-8f30-32293d061d85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CreateRaiseMatrix", "[", 
       RowBox[{"GetFields", "[", 
        RowBox[{"9", "/", "3"}], "]"}], "]"}], ".", 
      RowBox[{"ImprovedTranspose", "[", 
       RowBox[{
        RowBox[{"CreateSPMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"9", "/", "3"}], "]"}], "]"}], ",", 
        RowBox[{"CreateQMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"9", "/", "3"}], "]"}], "]"}]}], "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"ImprovedTranspose", "[", 
       RowBox[{
        RowBox[{"CreateSPMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"9", "/", "3"}], "]"}], "]"}], ",", 
        RowBox[{"CreateQMatrix", "[", 
         RowBox[{"GetFields", "[", 
          RowBox[{"9", "/", "3"}], "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"CreateRaiseMatrix", "[", 
       RowBox[{"GetFields", "[", 
        RowBox[{"9", "/", "3"}], "]"}], "]"}]}]}], "]"}], ",", 
   "PossibleZeroQ"}], "]"}]], "Input",
 CellChangeTimes->{{3.9230467661874866`*^9, 3.923046776511889*^9}, {
  3.923046920113368*^9, 3.9230469424104156`*^9}, {3.923047007422209*^9, 
  3.923047055405039*^9}, {3.923047371140533*^9, 3.923047441633594*^9}, {
  3.923047585710084*^9, 3.9230475922700977`*^9}, {3.923047655091337*^9, 
  3.92304769034916*^9}, {3.923047762570068*^9, 3.9230477662243233`*^9}, {
  3.923047810199457*^9, 3.9230478294574966`*^9}, {3.923047907941053*^9, 
  3.923047914854394*^9}},
 CellLabel->
  "In[686]:=",ExpressionUUID->"913554c0-7353-4166-9959-256de699fd66"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.923046777439567*^9, 3.923046963376089*^9, 3.923047062693927*^9, {
   3.923047366451239*^9, 3.923047442196513*^9}, 3.9230476073816566`*^9, {
   3.9230476849630527`*^9, 3.9230476969453173`*^9}, 3.9230477672892437`*^9, 
   3.923047813137788*^9, 3.923048080901018*^9, 3.9232244745476427`*^9, 
   3.923310451076564*^9, 3.9261168578504763`*^9, 3.926844464297168*^9, 
   3.926851981878883*^9, 3.926856846142103*^9, 3.926856920987718*^9, 
   3.9269195842105417`*^9, 3.926919725614067*^9, 3.92691982818749*^9, 
   3.926919972925024*^9, 3.926920058252211*^9, 3.9269201507057247`*^9, 
   3.926920529964768*^9, 3.926920803912541*^9, 3.9269208893392153`*^9, 
   3.926922308111809*^9, 3.9269358354444313`*^9},
 CellLabel->
  "Out[686]=",ExpressionUUID->"477be262-9225-4021-a823-f6f10f0fe192"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute spin", "Section",
 CellChangeTimes->{{3.91261215196576*^9, 
  3.912612153525832*^9}},ExpressionUUID->"1e4032f3-5ab7-41d6-9549-\
dab7add3886c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeSpin", "[", "field_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"count", "=", "0"}], ",", " ", 
      RowBox[{"isNotDone", " ", "=", " ", "True"}], ",", " ", 
      RowBox[{"currentField", " ", "=", " ", 
       RowBox[{"CanonicalOrder", "[", 
        RowBox[{"Expand", "[", "field", "]"}], "]"}]}]}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{"isNotDone", ",", 
       RowBox[{
        RowBox[{"currentField", " ", "=", " ", 
         RowBox[{"CanonicalOrder", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"Lower", "[", 
            RowBox[{"CanonicalOrder", "[", 
             RowBox[{"Expand", "[", "currentField", "]"}], "]"}], "]"}], 
           "]"}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"currentField", "==", "0"}], ",", 
          RowBox[{"isNotDone", " ", "=", " ", "False"}]}], "]"}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"count", "+=", "1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"count", "-", "1"}], ")"}], "/", "2"}], ",", "Module"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.912612161726645*^9, 3.9126123066292152`*^9}, {
  3.9126123392141867`*^9, 3.9126123739431753`*^9}, {3.912614382111446*^9, 
  3.912614415884141*^9}, {3.912617242041458*^9, 3.912617297073718*^9}, {
  3.912617554956809*^9, 3.912617588875167*^9}, {3.912617644176682*^9, 
  3.912617664913028*^9}, {3.912617708626828*^9, 3.912617720539826*^9}, {
  3.912617799998673*^9, 3.9126178333805933`*^9}, {3.912617878848075*^9, 
  3.9126179041873217`*^9}, {3.912617988222816*^9, 3.9126179932619*^9}, {
  3.9126180338344297`*^9, 3.912618039829624*^9}, {3.9126180752596273`*^9, 
  3.912618134556965*^9}, {3.912618165723867*^9, 3.912618199857465*^9}, {
  3.9129758487730207`*^9, 3.9129759352244377`*^9}, {3.9226459274237623`*^9, 
  3.922645931733098*^9}},
 CellLabel->
  "In[687]:=",ExpressionUUID->"154efcc0-cb9e-4643-a785-0e1c5ffa29c9"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926852047238738*^9, 
  3.926852052114694*^9}},ExpressionUUID->"da0eadbf-8344-436b-a31b-\
81450f00d3ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeSpin", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}]}], 
   "]"}], "==", "1"}]], "Input",
 CellChangeTimes->{{3.9268525981809072`*^9, 3.9268526050249853`*^9}},
 CellLabel->
  "In[688]:=",ExpressionUUID->"13e50bdf-3b3c-4a65-a649-170929c34800"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9268526053048763`*^9, 3.926856846185544*^9, 
  3.926919584275338*^9, 3.926919725724893*^9, 3.9269198282395687`*^9, 
  3.9269199729882393`*^9, 3.926920058323987*^9, 3.926920150756344*^9, 
  3.926920530007127*^9, 3.9269208040193367`*^9, 3.92692088938424*^9, 
  3.9269223081492147`*^9, 3.9269358354998198`*^9},
 CellLabel->
  "Out[688]=",ExpressionUUID->"25e2878c-7ad2-4308-958f-0f1ec546aabc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeSpin", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "]"}], "==", 
  RowBox[{"1", "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.926852577808972*^9, 3.926852586177485*^9}},
 CellLabel->
  "In[689]:=",ExpressionUUID->"5b2feb5c-b622-492c-8fdd-b798b7133e9d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.92685257830448*^9, 3.9268526068443117`*^9}, 
   3.926856846229002*^9, 3.926919584327735*^9, 3.9269197257775917`*^9, 
   3.92691982828323*^9, 3.926919973052731*^9, 3.9269200583783693`*^9, 
   3.926920150804545*^9, 3.926920530036965*^9, 3.926920804076404*^9, 
   3.926920889423079*^9, 3.926922308174364*^9, 3.926935835526373*^9},
 CellLabel->
  "Out[689]=",ExpressionUUID->"2e82af90-fc35-448e-a36b-a6ae03ec60dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeSpin", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], "==", 
  "1"}]], "Input",
 CellChangeTimes->{{3.912617591282487*^9, 3.912617597200556*^9}, {
   3.912617838987184*^9, 3.912617859388947*^9}, {3.9126181447011538`*^9, 
   3.9126181837444267`*^9}, 3.912975800495524*^9, {3.912975834171513*^9, 
   3.912975839181644*^9}, {3.926852043433359*^9, 3.926852043749996*^9}},
 CellLabel->
  "In[690]:=",ExpressionUUID->"be84f11b-7452-4d15-a7ff-4a066688a529"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.912618066514619*^9, 3.912618202436666*^9}, 
   3.912628387491523*^9, 3.912704119607292*^9, {3.9129758175002832`*^9, 
   3.9129758394624434`*^9}, 3.912975928391945*^9, {3.922645149198254*^9, 
   3.922645158501452*^9}, 3.922645960408403*^9, 3.922647829575617*^9, 
   3.9226526537734127`*^9, 3.922652714054549*^9, 3.922821858906699*^9, 
   3.923310451120872*^9, 3.926116857889434*^9, 3.926844464370042*^9, {
   3.9268520400904713`*^9, 3.926852049448771*^9}, 3.926856846273322*^9, 
   3.9269195843784027`*^9, 3.926919725829216*^9, 3.926919828329336*^9, 
   3.926919973108528*^9, 3.9269200584307423`*^9, 3.92692015086342*^9, 
   3.926920530070806*^9, 3.9269208041302757`*^9, 3.9269208894678583`*^9, 
   3.926922308206411*^9, 3.926935835585257*^9},
 CellLabel->
  "Out[690]=",ExpressionUUID->"e1de36fd-3fa0-4b01-99d9-ef3dce9ee11b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute cohomology", "Section",
 CellChangeTimes->{{3.9051712261670756`*^9, 
  3.9051712280272083`*^9}},ExpressionUUID->"f2a05bfe-fb7c-47f8-9c41-\
7d890431286d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCohomology", "[", "weight_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"fields", "=", " ", 
       RowBox[{"GetFields", "[", "weight", "]"}]}], ",", " ", 
      RowBox[{"cohomology", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"found", " ", "=", " ", "True"}], ",", " ", 
      RowBox[{"foundT", "=", " ", "True"}], ",", 
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"rescaledCohomology", " ", "=", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"highestWeights", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"Gramm", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"matrix", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"matrixT", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"index", " ", "=", " ", 
       RowBox[{"{", "}"}]}]}], "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "fields", "]"}], ">", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"raiseM", " ", "=", " ", 
        RowBox[{"CreateRaiseMatrix", "[", "fields", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lowerM", " ", "=", " ", 
        RowBox[{"CreateLowerMatrix", "[", "fields", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cohomologyVectors", " ", "=", "  ", 
        RowBox[{"NullSpace", "[", "raiseM", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"index", " ", "=", " ", 
        RowBox[{"FieldBasisToVectors", "[", "fields", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"highestWeights", " ", "=", " ", 
        RowBox[{"ConvertCohomologyVectorsToFields", "[", 
         RowBox[{"cohomologyVectors", ",", 
          RowBox[{"PositionIndex", "[", "index", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", " ", 
        RowBox[{"\"\<# of fields: \>\"", ",", " ", 
         RowBox[{"Length", "[", "fields", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<# of HWS: \>\"", ",", " ", 
         RowBox[{"Length", "[", "highestWeights", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "highestWeights", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"QImage", " ", "=", " ", 
           RowBox[{"CanonicalOrder", "[", 
            RowBox[{"Expand", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"highestWeights", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"QImageInFieldBasis", " ", "=", " ", 
           RowBox[{
            RowBox[{"FieldToVector", "[", "index", "]"}], "[", "QImage", 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"QImageInHwsBasis", " ", "=", " ", 
           RowBox[{"LinearSolve", "[", 
            RowBox[{
             RowBox[{"cohomologyVectors", "//", "Transpose"}], ",", " ", 
             "QImageInFieldBasis"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"matrix", ",", " ", "QImageInHwsBasis"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrix", " ", "=", " ", 
        RowBox[{"matrix", "//", "Transpose"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gramm", " ", "=", " ", 
        RowBox[{"CreateSPMatrix", "[", "highestWeights", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"matrixT", " ", "=", " ", 
        RowBox[{"ImprovedTranspose", "[", 
         RowBox[{"Gramm", ",", "matrix"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cohomology", " ", "=", " ", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"matrix", ".", "matrixT"}], " ", "+", " ", 
           RowBox[{"matrixT", ".", "matrix"}]}], ")"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<# of HWS in cohomology: \>\"", ",", 
         RowBox[{"Length", "[", "cohomology", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{"CanonicalOrder", "@*", "Expand"}], ",", 
           RowBox[{"ConvertCohomologyVectorsToFields", "[", 
            RowBox[{"cohomology", ",", 
             RowBox[{"PositionIndex", "[", 
              RowBox[{"FieldBasisToVectors", "[", "highestWeights", "]"}], 
              "]"}]}], "]"}]}], "]"}], ",", "Module"}], "]"}]}], 
      "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Module"}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.903986573555977*^9, 3.9039865863521137`*^9}, {
   3.9039875726736984`*^9, 3.903987579813957*^9}, {3.9039876978117437`*^9, 
   3.9039877384323263`*^9}, {3.9039877979821777`*^9, 3.903987827722302*^9}, {
   3.903987989972066*^9, 3.9039880529127336`*^9}, {3.9039882433075523`*^9, 
   3.9039882434272814`*^9}, {3.903988745859771*^9, 3.9039887599840827`*^9}, {
   3.9039891708456507`*^9, 3.903989171559674*^9}, 3.903989477409906*^9, {
   3.903989674974499*^9, 3.90398970660081*^9}, {3.903989737641255*^9, 
   3.9039897396494536`*^9}, {3.903989833176236*^9, 3.903989834282506*^9}, {
   3.903990008695594*^9, 3.903990015339315*^9}, {3.9039904439215508`*^9, 
   3.9039904539069104`*^9}, {3.903990852554047*^9, 3.903990932471634*^9}, {
   3.903991059672445*^9, 3.9039911158773065`*^9}, {3.904064374242137*^9, 
   3.904064379268412*^9}, {3.9041416473434725`*^9, 3.904141780755115*^9}, {
   3.904141866244445*^9, 3.9041418675590153`*^9}, {3.90414228488698*^9, 
   3.9041424634627132`*^9}, {3.9041427232935195`*^9, 3.904142775701073*^9}, {
   3.9041428117345877`*^9, 3.904142817425993*^9}, {3.9041428915755925`*^9, 
   3.904142896946354*^9}, {3.904142945696154*^9, 3.904142974266934*^9}, {
   3.9041432361069727`*^9, 3.904143243950842*^9}, {3.904143329774748*^9, 
   3.9041433444224453`*^9}, {3.9041434100950484`*^9, 
   3.9041434253399982`*^9}, {3.904143664176648*^9, 3.904143736761178*^9}, {
   3.9041438176005173`*^9, 3.9041438874858675`*^9}, {3.9041440125422955`*^9, 
   3.9041440359059815`*^9}, {3.9041441335507*^9, 3.9041441391117673`*^9}, {
   3.904144217759886*^9, 3.904144314486005*^9}, {3.904144361150134*^9, 
   3.904144419201584*^9}, {3.904144473949842*^9, 3.904144478487954*^9}, {
   3.904144544950899*^9, 3.9041445684321294`*^9}, {3.9041446834964495`*^9, 
   3.904144723332279*^9}, {3.90414478633526*^9, 3.904144837957162*^9}, {
   3.904162261252292*^9, 3.904162267047324*^9}, {3.905795998207428*^9, 
   3.905796057609872*^9}, {3.9057962743437705`*^9, 3.9057962885323305`*^9}, 
   3.9057963608669033`*^9, {3.907147050090143*^9, 3.9071470560160723`*^9}, {
   3.907147117964576*^9, 3.9071471181290817`*^9}, {3.9071480792792215`*^9, 
   3.9071481105856404`*^9}, 3.9071512839173937`*^9, {3.9071518692458706`*^9, 
   3.907151873438037*^9}, {3.907151907667683*^9, 3.9071519111532135`*^9}, {
   3.907151957525338*^9, 3.9071519905367393`*^9}, {3.9071739973441954`*^9, 
   3.907174016300244*^9}, 3.907183363127595*^9, {3.9071836258385077`*^9, 
   3.9071836627524056`*^9}, 3.9071837777238493`*^9, 3.907183843874583*^9, {
   3.907184090341797*^9, 3.9071840972604494`*^9}, {3.907184158578167*^9, 
   3.9071841685816607`*^9}, {3.9071846969224496`*^9, 3.907184704688013*^9}, {
   3.9071847388784623`*^9, 3.9071847591271133`*^9}, {3.9073460137403064`*^9, 
   3.90734601526945*^9}, {3.9073460893120475`*^9, 3.9073460928521657`*^9}, {
   3.9073471306270027`*^9, 3.9073471322639103`*^9}, {3.907347256277545*^9, 
   3.9073472605270157`*^9}, {3.9074370637191744`*^9, 3.90743711885105*^9}, {
   3.907437471750561*^9, 3.9074374904268446`*^9}, {3.907437539992993*^9, 
   3.907437576653211*^9}, {3.9074390356680408`*^9, 3.907439077574851*^9}, {
   3.907439265166011*^9, 3.9074392671000977`*^9}, {3.9074396691081147`*^9, 
   3.9074397039151936`*^9}, {3.907439737520026*^9, 3.907439737836155*^9}, {
   3.9074397776292515`*^9, 3.907439845361913*^9}, {3.9074400499947977`*^9, 
   3.9074400529977336`*^9}, {3.9074400851484947`*^9, 3.907440089085069*^9}, {
   3.907441210168743*^9, 3.907441243017352*^9}, {3.9074414814364767`*^9, 
   3.9074414858851185`*^9}, {3.9074415494815817`*^9, 3.907441583182068*^9}, {
   3.9074431888040485`*^9, 3.907443191970278*^9}, {3.9074432370200567`*^9, 
   3.907443245920106*^9}, {3.9074433513948903`*^9, 3.9074433877311583`*^9}, {
   3.907443423539266*^9, 3.907443423713711*^9}, {3.907443468264822*^9, 
   3.9074434961303587`*^9}, {3.907445715754075*^9, 3.9074457244670696`*^9}, {
   3.9074461610866227`*^9, 3.90744616123624*^9}, {3.9074488638396597`*^9, 
   3.9074489626869264`*^9}, {3.9074490521602974`*^9, 
   3.9074490548163795`*^9}, {3.9074491856346807`*^9, 3.907449188994293*^9}, {
   3.907449258084955*^9, 3.9074492582567725`*^9}, {3.9074492958894477`*^9, 
   3.90744929831122*^9}, {3.9074494124245405`*^9, 3.9074494125652266`*^9}, {
   3.9074494704540367`*^9, 3.907449474360623*^9}, {3.9074497493474216`*^9, 
   3.907449761599978*^9}, {3.9074498973488555`*^9, 3.9074498997653055`*^9}, {
   3.9075212628498487`*^9, 3.907521273400951*^9}, {3.9121771787475853`*^9, 
   3.912177186358618*^9}, {3.912177309241252*^9, 3.912177318667094*^9}, {
   3.912177378423668*^9, 3.912177406898328*^9}, {3.912177444579645*^9, 
   3.9121774690219393`*^9}, {3.912177506956808*^9, 3.9121775107390356`*^9}, {
   3.9121776254304323`*^9, 3.9121776301808376`*^9}, {3.912177868670347*^9, 
   3.912177872639001*^9}, {3.9121779881461267`*^9, 3.912177989949764*^9}, {
   3.912178055299533*^9, 3.912178122853444*^9}, {3.9121783869260817`*^9, 
   3.912178393943193*^9}, {3.9121784342649517`*^9, 3.912178435952446*^9}, {
   3.9121786299830866`*^9, 3.9121786734118304`*^9}, {3.9121795727005363`*^9, 
   3.9121795980196795`*^9}, {3.9121796511224113`*^9, 
   3.9121796571853943`*^9}, {3.912179729432543*^9, 3.9121798000131197`*^9}, {
   3.91217987339991*^9, 3.912179903636799*^9}, {3.9121799399988375`*^9, 
   3.9121799865381293`*^9}, {3.9121800238865256`*^9, 3.912180027152809*^9}, {
   3.912180103838725*^9, 3.9121801040418696`*^9}, {3.9121806880386453`*^9, 
   3.912180727177376*^9}, {3.9121808195515223`*^9, 3.912180858243123*^9}, {
   3.9121809536715736`*^9, 3.912180956187629*^9}, {3.9121811086365376`*^9, 
   3.912181216250591*^9}, {3.912181729345579*^9, 3.912181748926422*^9}, {
   3.9121821437873*^9, 3.912182146830911*^9}, {3.912182238626069*^9, 
   3.9121823134649024`*^9}, {3.9121824861389055`*^9, 
   3.9121825132083006`*^9}, {3.912182595688749*^9, 3.912182598986506*^9}, {
   3.9121826377744465`*^9, 3.912182657636816*^9}, {3.912182700832121*^9, 
   3.912182834267028*^9}, {3.912183058784625*^9, 3.912183085678494*^9}, {
   3.9121831327807503`*^9, 3.9121831688912416`*^9}, {3.912184986368377*^9, 
   3.912184988849626*^9}, {3.912187256390493*^9, 3.912187257547953*^9}, {
   3.9121877348669524`*^9, 3.912187804741869*^9}, {3.912187896250309*^9, 
   3.912187927226301*^9}, {3.9122760538178835`*^9, 3.9122760633929143`*^9}, {
   3.9122762090558834`*^9, 3.912276223173003*^9}, {3.9122763538317165`*^9, 
   3.912276355926711*^9}, {3.912276565418688*^9, 3.912276587240608*^9}, {
   3.9122766408457255`*^9, 3.912276794113666*^9}, {3.912276840813625*^9, 
   3.912276977240347*^9}, {3.9122770146621675`*^9, 3.912277017958691*^9}, {
   3.9122770575462494`*^9, 3.9122770607602873`*^9}, {3.9122771294498444`*^9, 
   3.912277157223694*^9}, {3.9122772100971675`*^9, 3.912277215816851*^9}, {
   3.912277323884703*^9, 3.912277325942127*^9}, {3.912277403219415*^9, 
   3.912277448969779*^9}, {3.9122775038148384`*^9, 3.9122775109002805`*^9}, {
   3.9122775811730623`*^9, 3.9122775833724117`*^9}, {3.9122780559031467`*^9, 
   3.9122780654625793`*^9}, {3.912278141664125*^9, 3.912278150385445*^9}, {
   3.9122784065517936`*^9, 3.9122784110166044`*^9}, {3.912278622116482*^9, 
   3.9122786234913883`*^9}, {3.9122795601784067`*^9, 3.9122795959599533`*^9}, 
   3.912279656297535*^9, {3.9122796944655695`*^9, 3.912279754754552*^9}, {
   3.9122798178486576`*^9, 3.912279830084811*^9}, {3.9122799901119432`*^9, 
   3.9122799915531015`*^9}, {3.912280689219109*^9, 3.9122806921538715`*^9}, {
   3.912280822316453*^9, 3.9122808224279933`*^9}, {3.912610497382889*^9, 
   3.912610546412846*^9}, {3.912610590189062*^9, 3.912610667993307*^9}, {
   3.912611884508471*^9, 3.912611891385767*^9}, {3.912612919799206*^9, 
   3.9126129585072403`*^9}, {3.912613038339136*^9, 3.912613038455637*^9}, {
   3.91261308244208*^9, 3.9126130967162743`*^9}, {3.912613156955205*^9, 
   3.912613168429352*^9}, {3.912613207745215*^9, 3.9126132616135406`*^9}, {
   3.912613329236532*^9, 3.912613518750971*^9}, {3.9126136448702393`*^9, 
   3.912613689246611*^9}, {3.912613799566584*^9, 3.912613802936472*^9}, {
   3.9126138630260077`*^9, 3.912613895819058*^9}, {3.912619110322234*^9, 
   3.91261917258941*^9}, {3.912619422747414*^9, 3.9126194396879272`*^9}, 
   3.922826006585889*^9, {3.92282642990944*^9, 3.9228264330995607`*^9}, {
   3.9228266180062037`*^9, 3.922826648762869*^9}, {3.92282668120969*^9, 
   3.922826683572711*^9}, {3.9228269854521093`*^9, 3.922826988740621*^9}, {
   3.92282709754744*^9, 3.9228271360124197`*^9}, {3.922827178443986*^9, 
   3.9228273014236403`*^9}, {3.922827342616556*^9, 3.9228274601719027`*^9}, {
   3.922827595341354*^9, 3.922827625759161*^9}, 3.922827674784865*^9, {
   3.922827709609325*^9, 3.9228277120908813`*^9}, {3.9228277848330936`*^9, 
   3.922827787162052*^9}, {3.922827977716421*^9, 3.922827980130515*^9}, {
   3.9228281694367447`*^9, 3.9228281697247047`*^9}, {3.9228288107412367`*^9, 
   3.92282882145028*^9}, {3.922828954780735*^9, 3.922828957618833*^9}, 
   3.922829552619117*^9, {3.922829982440825*^9, 3.922830022639916*^9}, 
   3.922830149301996*^9, {3.9228301815800133`*^9, 3.9228301847835197`*^9}, {
   3.922832503850808*^9, 3.92283250989926*^9}, {3.922871498312194*^9, 
   3.922871521388587*^9}, 3.922871677772991*^9, {3.922871756021452*^9, 
   3.9228717734140244`*^9}, {3.922873260302739*^9, 3.922873261245179*^9}, {
   3.922874087743729*^9, 3.922874091041698*^9}, {3.922876102578949*^9, 
   3.922876118168274*^9}, {3.922876175489623*^9, 3.922876208109425*^9}, 
   3.9228770758961983`*^9, {3.9228773007559347`*^9, 3.922877336194561*^9}, {
   3.923043329997242*^9, 3.923043337698616*^9}, {3.923043568658724*^9, 
   3.923043570424583*^9}, 3.923043625107378*^9, {3.923043747878224*^9, 
   3.9230437705505247`*^9}, {3.923043916271562*^9, 3.923043917558085*^9}, {
   3.923044110363298*^9, 3.923044111620062*^9}, 3.923047503005471*^9, {
   3.92304906203353*^9, 3.923049062184237*^9}, {3.923050176180217*^9, 
   3.9230502146476603`*^9}, {3.923050260836746*^9, 3.923050261144248*^9}, {
   3.923075869335383*^9, 3.923075872247661*^9}, {3.923075940671481*^9, 
   3.923075941228451*^9}, 3.923076160138824*^9, {3.923076447147249*^9, 
   3.9230764529693823`*^9}, {3.923078043237563*^9, 3.92307804741961*^9}, {
   3.9230780841378613`*^9, 3.9230780905324697`*^9}, {3.923078796776639*^9, 
   3.9230787970216923`*^9}, 3.92307882939207*^9, {3.926117330545754*^9, 
   3.926117359846829*^9}, {3.9268518875097*^9, 3.926851892610334*^9}},
 CellLabel->
  "In[691]:=",ExpressionUUID->"bc15f7a5-44a3-45df-885d-6a0252a49fc5"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926851788355451*^9, 
  3.926851788728788*^9}},ExpressionUUID->"501dcf61-59a7-4038-8962-\
8a4667562d06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCohomology", "[", 
   RowBox[{"2", "/", "3"}], "]"}], "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.92685189545008*^9, 3.926851903709799*^9}, {
  3.926852059736478*^9, 3.9268520671967363`*^9}},
 CellLabel->
  "In[692]:=",ExpressionUUID->"03aacbb5-1d57-4a9c-89b7-59fa99b5cddb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268518974935713`*^9, 3.926851904065632*^9}, {
   3.9268520579955473`*^9, 3.926852067513472*^9}, 3.9268568464469624`*^9, 
   3.926919584466823*^9, 3.926919725922961*^9, 3.9269198283869543`*^9, 
   3.92691997319977*^9, 3.926920058493528*^9, 3.9269201509741096`*^9, 
   3.926920530112197*^9, 3.9269208041983356`*^9, 3.926920889524028*^9, 
   3.926922308253356*^9, 3.926935835662072*^9},
 CellLabel->
  "During evaluation of \
In[692]:=",ExpressionUUID->"73629af0-0c41-4e3a-bd56-b3008e9aebd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268518974935713`*^9, 3.926851904065632*^9}, {
   3.9268520579955473`*^9, 3.926852067513472*^9}, 3.9268568464469624`*^9, 
   3.926919584466823*^9, 3.926919725922961*^9, 3.9269198283869543`*^9, 
   3.92691997319977*^9, 3.926920058493528*^9, 3.9269201509741096`*^9, 
   3.926920530112197*^9, 3.9269208041983356`*^9, 3.926920889524028*^9, 
   3.926922308253356*^9, 3.926935835669983*^9},
 CellLabel->
  "During evaluation of \
In[692]:=",ExpressionUUID->"96a9f908-c4d5-41f0-8ea4-789d50490ed4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268518974935713`*^9, 3.926851904065632*^9}, {
   3.9268520579955473`*^9, 3.926852067513472*^9}, 3.9268568464469624`*^9, 
   3.926919584466823*^9, 3.926919725922961*^9, 3.9269198283869543`*^9, 
   3.92691997319977*^9, 3.926920058493528*^9, 3.9269201509741096`*^9, 
   3.926920530112197*^9, 3.9269208041983356`*^9, 3.926920889524028*^9, 
   3.926922308253356*^9, 3.9269358356880503`*^9},
 CellLabel->
  "During evaluation of \
In[692]:=",ExpressionUUID->"3c7f3c39-1815-4f31-bdf0-bd47af1e65d9"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268518975124817`*^9, 3.926851904082909*^9}, {
   3.926852058013422*^9, 3.926852067534523*^9}, 3.926856846472742*^9, 
   3.92691958448783*^9, 3.926919725944849*^9, 3.92691982840827*^9, 
   3.926919973221365*^9, 3.926920058514102*^9, 3.926920150996472*^9, 
   3.9269205301321487`*^9, 3.926920804223929*^9, 3.926920889545679*^9, 
   3.92692230827446*^9, 3.926935835699276*^9},
 CellLabel->
  "Out[692]=",ExpressionUUID->"43c5ac49-de40-410a-8ba8-32d575f0319e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCohomology", "[", 
   RowBox[{"4", "/", "3"}], "]"}], " ", "==", " ", 
  RowBox[{"{", "}"}]}]], "Input",
 CellChangeTimes->{{3.926852068824778*^9, 3.926852072898925*^9}},
 CellLabel->
  "In[693]:=",ExpressionUUID->"59450f9b-1887-4d15-8937-2444bc420f4a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268520733693323`*^9, 3.9268568465537786`*^9, 
  3.9269195845768137`*^9, 3.926919726033524*^9, 3.926919828501267*^9, 
  3.9269199733039827`*^9, 3.9269200586006002`*^9, 3.926920151089478*^9, 
  3.926920530203642*^9, 3.926920804334724*^9, 3.926920889635146*^9, 
  3.92692230835422*^9, 3.926935835818491*^9},
 CellLabel->
  "During evaluation of \
In[693]:=",ExpressionUUID->"37816e5a-07d5-4489-9fd3-d39776bbfa6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268520733693323`*^9, 3.9268568465537786`*^9, 
  3.9269195845768137`*^9, 3.926919726033524*^9, 3.926919828501267*^9, 
  3.9269199733039827`*^9, 3.9269200586006002`*^9, 3.926920151089478*^9, 
  3.926920530203642*^9, 3.926920804334724*^9, 3.926920889635146*^9, 
  3.92692230835422*^9, 3.9269358358277884`*^9},
 CellLabel->
  "During evaluation of \
In[693]:=",ExpressionUUID->"8aff6ce2-37c3-4757-96a3-8b38802d3701"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268520733693323`*^9, 3.9268568465537786`*^9, 
  3.9269195845768137`*^9, 3.926919726033524*^9, 3.926919828501267*^9, 
  3.9269199733039827`*^9, 3.9269200586006002`*^9, 3.926920151089478*^9, 
  3.926920530203642*^9, 3.926920804334724*^9, 3.926920889635146*^9, 
  3.92692230835422*^9, 3.926935835835475*^9},
 CellLabel->
  "During evaluation of \
In[693]:=",ExpressionUUID->"940092a8-5857-43f0-a7d4-00a00a084928"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926852073387685*^9, 3.926856846577868*^9, 
  3.926919584598605*^9, 3.926919726054882*^9, 3.9269198285228024`*^9, 
  3.9269199733260803`*^9, 3.926920058622553*^9, 3.926920151112237*^9, 
  3.926920530224697*^9, 3.926920804359676*^9, 3.926920889658556*^9, 
  3.926922308376152*^9, 3.926935835841785*^9},
 CellLabel->
  "Out[693]=",ExpressionUUID->"7290a985-36a8-476c-9a1b-27207c36a98d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCohomology", "[", "3", "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.926852084332831*^9, 3.926852090840502*^9}},
 CellLabel->
  "In[694]:=",ExpressionUUID->"2c5fdfb7-287f-4a18-a52f-759c39b46fac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268520872066603`*^9, 3.92685209131142*^9}, 
   3.926856846650835*^9, 3.9269195846797667`*^9, 3.9269197261442413`*^9, 
   3.9269198286097527`*^9, 3.926919973406405*^9, 3.926920058708415*^9, 
   3.926920151217018*^9, 3.926920530297305*^9, 3.9269208044612722`*^9, 
   3.926920889747756*^9, 3.926922308451324*^9, 3.9269358359376802`*^9},
 CellLabel->
  "During evaluation of \
In[694]:=",ExpressionUUID->"1e49b19e-2da6-4f22-93a8-a05db82946c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268520872066603`*^9, 3.92685209131142*^9}, 
   3.926856846650835*^9, 3.9269195846797667`*^9, 3.9269197261442413`*^9, 
   3.9269198286097527`*^9, 3.926919973406405*^9, 3.926920058708415*^9, 
   3.926920151217018*^9, 3.926920530297305*^9, 3.9269208044612722`*^9, 
   3.926920889747756*^9, 3.926922308451324*^9, 3.926935835944393*^9},
 CellLabel->
  "During evaluation of \
In[694]:=",ExpressionUUID->"348fba52-53f4-4c31-98a3-72cbf0c67b5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268520872066603`*^9, 3.92685209131142*^9}, 
   3.926856846650835*^9, 3.9269195846797667`*^9, 3.9269197261442413`*^9, 
   3.9269198286097527`*^9, 3.926919973406405*^9, 3.926920058708415*^9, 
   3.926920151217018*^9, 3.926920530297305*^9, 3.9269208044612722`*^9, 
   3.926920889747756*^9, 3.926922308451324*^9, 3.926935835951838*^9},
 CellLabel->
  "During evaluation of \
In[694]:=",ExpressionUUID->"c7548c5c-4021-4628-894c-c2185a14ca02"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268520872254353`*^9, 3.9268520913296824`*^9}, 
   3.926856846670932*^9, 3.926919584699884*^9, 3.92691972617159*^9, 
   3.926919828630917*^9, 3.926919973428412*^9, 3.92692005873015*^9, 
   3.926920151241761*^9, 3.926920530318293*^9, 3.9269208044842167`*^9, 
   3.926920889770955*^9, 3.9269223084728823`*^9, 3.926935835959671*^9},
 CellLabel->
  "Out[694]=",ExpressionUUID->"a0e32576-00d2-4e58-b2f6-2f1ee802ab2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCohomology", "[", 
   RowBox[{"10", "/", "3"}], "]"}], " ", "==", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.926852093524125*^9, 3.9268521003165827`*^9}},
 CellLabel->
  "In[695]:=",ExpressionUUID->"b0fd5bc4-d674-4d77-8361-d99bb603a2ad"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["# of fields: ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268520961227818`*^9, 3.9268521008070927`*^9}, 
   3.926856846799583*^9, 3.92691958477915*^9, 3.9269197262520037`*^9, 
   3.926919828714629*^9, 3.926919973505231*^9, 3.9269200588214283`*^9, 
   3.92692015133445*^9, 3.92692053038908*^9, 3.9269208045800056`*^9, 
   3.92692088985928*^9, 3.92692230854799*^9, 3.926935836071329*^9},
 CellLabel->
  "During evaluation of \
In[695]:=",ExpressionUUID->"18fcbef3-4966-4eb7-a4f4-bd6abf6fd8bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268520961227818`*^9, 3.9268521008070927`*^9}, 
   3.926856846799583*^9, 3.92691958477915*^9, 3.9269197262520037`*^9, 
   3.926919828714629*^9, 3.926919973505231*^9, 3.9269200588214283`*^9, 
   3.92692015133445*^9, 3.92692053038908*^9, 3.9269208045800056`*^9, 
   3.92692088985928*^9, 3.92692230854799*^9, 3.926935836089196*^9},
 CellLabel->
  "During evaluation of \
In[695]:=",ExpressionUUID->"405b14a7-fd22-434c-8a1c-a13a15d35de0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9268520961227818`*^9, 3.9268521008070927`*^9}, 
   3.926856846799583*^9, 3.92691958477915*^9, 3.9269197262520037`*^9, 
   3.926919828714629*^9, 3.926919973505231*^9, 3.9269200588214283`*^9, 
   3.92692015133445*^9, 3.92692053038908*^9, 3.9269208045800056`*^9, 
   3.92692088985928*^9, 3.92692230854799*^9, 3.926935836108547*^9},
 CellLabel->
  "During evaluation of \
In[695]:=",ExpressionUUID->"7fe537bc-45d9-47ae-bdc9-9be534532798"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926852096142639*^9, 3.9268521008235817`*^9}, 
   3.926856846835929*^9, 3.926919584799766*^9, 3.926919726274279*^9, 
   3.926919828735673*^9, 3.926919973526599*^9, 3.9269200588439093`*^9, 
   3.926920151357011*^9, 3.926920530409975*^9, 3.926920804602293*^9, 
   3.926920889882374*^9, 3.9269223085695868`*^9, 3.926935836121385*^9},
 CellLabel->
  "Out[695]=",ExpressionUUID->"c74d4622-ecb1-4b2e-9290-910fd6e7ed9f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find Q-preimage", "Section",
 CellChangeTimes->{{3.926851641274679*^9, 
  3.9268516432588253`*^9}},ExpressionUUID->"c92029ab-d430-4141-bf2f-\
99d051a495f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindQPreimage", "[", "fieldInitial_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"field", " ", "=", " ", 
       RowBox[{
        RowBox[{"fieldInitial", "//", "Expand"}], "//", "CanonicalOrder"}]}], 
      ",", " ", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"fields", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"QMatrix", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"fieldBToVectors", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"weight", " ", "=", " ", "0"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"weight", "  ", "=", " ", 
      RowBox[{"ComputeWeight", "[", "field", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fields", " ", "=", " ", 
      RowBox[{"GetFields", "[", "weight", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"QMatrix", " ", "=", " ", 
      RowBox[{"CreateQMatrix", "[", "fields", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fieldBToVectors", " ", "=", " ", 
      RowBox[{"FieldBasisToVectors", "[", "fields", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fieldAsAVector", " ", "=", " ", 
      RowBox[{
       RowBox[{"FieldToVector", "[", "fieldBToVectors", "]"}], "[", "field", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"solvable", " ", "=", " ", 
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"LinearSolve", "[", 
         RowBox[{"QMatrix", ",", " ", "fieldAsAVector"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "solvable", "]"}], ">", "0"}], ",", " ", 
       RowBox[{"result", " ", "=", " ", 
        RowBox[{"ConvertCohomologyVectorsToFields", "[", 
         RowBox[{
          RowBox[{"{", "solvable", "}"}], ",", " ", 
          RowBox[{"PositionIndex", "[", "fieldBToVectors", "]"}]}], "]"}]}]}],
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", " ", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"result", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", "Module"}], "]"}], ",", 
       " ", 
       RowBox[{"Return", "[", 
        RowBox[{"\"\<Not exact\>\"", ",", " ", "Module"}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.9268453897531633`*^9, 3.926845558402117*^9}, {
  3.926845594884314*^9, 3.926845710713752*^9}, {3.926848317040782*^9, 
  3.9268483391436787`*^9}, {3.926848551625585*^9, 3.926848576842599*^9}, {
  3.926848610341651*^9, 3.9268486733632174`*^9}, {3.926848744919899*^9, 
  3.926848778275557*^9}, {3.926848814562519*^9, 3.9268488341489267`*^9}, {
  3.926848884786518*^9, 3.926848907614233*^9}, {3.9268490138848133`*^9, 
  3.926849040050612*^9}, {3.926849235183606*^9, 3.9268492457811937`*^9}, {
  3.926849293030209*^9, 3.9268493859595423`*^9}},
 CellLabel->
  "In[696]:=",ExpressionUUID->"81421bdc-a27a-4ded-9f32-7f62943a986c"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.92685217894626*^9, 
  3.9268521794685583`*^9}},ExpressionUUID->"d86d1757-ad51-4fd3-b438-\
2117b7eade25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindQPreimage", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", "]"}],
    "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.926852181826092*^9, 3.926852202870363*^9}},
 CellLabel->
  "In[697]:=",ExpressionUUID->"43e89302-e187-425d-a142-0736b64ac2e0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268521969185257`*^9, 3.9268522031328287`*^9}, 
   3.926856846924602*^9, 3.9269195848879147`*^9, 3.9269197263846283`*^9, 
   3.926919828984847*^9, 3.926919973610376*^9, 3.9269200589443073`*^9, 
   3.9269201514856052`*^9, 3.926920530508404*^9, 3.926920804703635*^9, 
   3.926920889977347*^9, 3.926922308653988*^9, 3.9269358363201714`*^9},
 CellLabel->
  "Out[697]=",ExpressionUUID->"948b08c3-9d32-45f5-b8b0-ab589dcf6ad4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindQPreimage", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], "]"}], "==", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9268526163713493`*^9, 3.9268526387190723`*^9}},
 CellLabel->
  "In[698]:=",ExpressionUUID->"b313fc67-aeee-4226-85f8-9385cddfb9b9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268526354306726`*^9, 3.926852639435252*^9}, 
   3.926856847312779*^9, 3.9269195852788897`*^9, 3.9269197275746803`*^9, 
   3.926919829329862*^9, 3.926919974010697*^9, 3.926920059365555*^9, 
   3.9269201518505583`*^9, 3.926920530956909*^9, 3.926920805131968*^9, 
   3.92692089033033*^9, 3.926922309056326*^9, 3.9269358367364407`*^9},
 CellLabel->
  "Out[698]=",ExpressionUUID->"9cae374b-a88e-49e5-b1d6-21ee58e8c1b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindQPreimage", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], "]"}], "==", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.926852665896949*^9, 3.926852671441717*^9}},
 CellLabel->
  "In[699]:=",ExpressionUUID->"106a702f-6778-4dba-b82e-34142d498d69"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268526680364513`*^9, 3.92685267239359*^9}, 
   3.926856847882688*^9, 3.926919585839287*^9, 3.926919727804714*^9, 
   3.92691982979557*^9, 3.9269199746014757`*^9, 3.926920059940296*^9, 
   3.926920152463615*^9, 3.9269205314524612`*^9, 3.926920805680292*^9, 
   3.92692089084382*^9, 3.9269223096595497`*^9, 3.926935837301559*^9},
 CellLabel->
  "Out[699]=",ExpressionUUID->"fa5672c3-5e29-4860-8bab-41eaf3473732"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute derivatives", "Section",
 CellChangeTimes->{{3.912620762533763*^9, 3.9126207643412657`*^9}, {
  3.926852192477035*^9, 
  3.926852192648377*^9}},ExpressionUUID->"0c896100-102b-43a5-ba49-\
3c71aeaceb05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[Beta]", "[", 
    RowBox[{"n", "+", "1"}], "]"}], "[", "m", "]"}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235693116007`*^9}, {
  3.9126207877708597`*^9, 3.91262079385117*^9}},
 CellLabel->
  "In[700]:=",ExpressionUUID->"f1c4e382-4eb6-49f1-a2c5-5a8bb4f10abe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"n", "+", "1"}], "]"}], "[", "m", "]"}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235894822187`*^9}, {
  3.9126207996802483`*^9, 3.912620803612411*^9}},
 CellLabel->
  "In[701]:=",ExpressionUUID->"e3cdf66e-d9e5-487f-a240-867c3ae2b36a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", " ", 
  RowBox[{"k", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      RowBox[{"n", "+", "1"}], "]"}], "[", "m", "]"}], "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.91192360498592*^9, 3.9119236563523197`*^9}, {
  3.9119263257217894`*^9, 3.911926325822956*^9}, {3.912620806224612*^9, 
  3.91262081281584*^9}},
 CellLabel->
  "In[702]:=",ExpressionUUID->"99b17617-a0a2-4093-9537-e158e8afc3bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"der1", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", 
   RowBox[{"der1", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
  3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
  3.905171769610753*^9}, {3.907252882592663*^9, 3.9072528914751635`*^9}, {
  3.9126208158775053`*^9, 3.9126208229294147`*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"aa3525a3-b1c6-4831-a89f-a3f6c10da264"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"c_", " ", ",", 
      RowBox[{"NP", "[", "A___", "]"}]}], "]"}], "/;", " ", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"der1", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.90725280142675*^9, 3.907252842972305*^9}, {
  3.912620825267973*^9, 3.9126208291651373`*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"7e067cca-a12f-45e9-8c48-e9e3b70687ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"der1", "[", 
    RowBox[{"NP", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IsBeta", "[", "A", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"der1", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"der1", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"der1", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"der1", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"der1", "[", "A", "]"}]}]}], "Input",
 CellChangeTimes->{{3.907252909490798*^9, 3.9072529101385818`*^9}, {
   3.9072529735672517`*^9, 3.9072529956776*^9}, {3.9072531853228693`*^9, 
   3.9072532009728875`*^9}, {3.907262133653552*^9, 3.9072621377630267`*^9}, {
   3.907262168875354*^9, 3.9072621837983875`*^9}, {3.907262336001047*^9, 
   3.9072623362252016`*^9}, {3.9072628148291473`*^9, 3.907262817168868*^9}, {
   3.9072629573661137`*^9, 3.907262957650552*^9}, {3.9072711923853593`*^9, 
   3.9072711926606054`*^9}, 3.907271247335517*^9, {3.907272020283635*^9, 
   3.907272023328176*^9}, {3.9074332846247673`*^9, 3.907433284953932*^9}, {
   3.912620831211762*^9, 3.912620849021439*^9}},
 CellLabel->
  "In[705]:=",ExpressionUUID->"18c2c3dc-9df8-479f-be58-1d6a6575989e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A_"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"c", " ", 
   RowBox[{"der1", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9074337352343874`*^9, 3.907433748717392*^9}, {
  3.912620853081954*^9, 3.9126208568038177`*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"13d7541f-d1d1-40db-be1a-36204b813e53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.9074337173595977`*^9, 3.907433719727906*^9}, {
  3.912620858736548*^9, 3.912620859615396*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"02ff7596-cd41-42ba-b53f-6a2038fbcbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[Beta]", "[", "n", "]"}], "[", 
   RowBox[{"m", "+", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235693116007`*^9}, {
  3.9126207877708597`*^9, 3.91262079385117*^9}, {3.9126208976748466`*^9, 
  3.9126208979220963`*^9}, {3.912620937019724*^9, 3.912620938638303*^9}},
 CellLabel->
  "In[709]:=",ExpressionUUID->"6cfc7216-9956-4d19-993d-37ef16d35379"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", "n", "]"}], "[", 
   RowBox[{"m", "+", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.911923558721243*^9, 3.9119235894822187`*^9}, {
  3.9126207996802483`*^9, 3.912620803612411*^9}, {3.912620901338015*^9, 
  3.912620901856935*^9}, {3.912620940182241*^9, 3.912620941601602*^9}},
 CellLabel->
  "In[710]:=",ExpressionUUID->"f53268d9-3475-4400-bc47-ec376be0723c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", " ", 
  RowBox[{"k", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n", "]"}], "[", 
     RowBox[{"m", "+", "1"}], "]"}], "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}], ")"}], "[", "n", "]"}], "[", "m", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.91192360498592*^9, 3.9119236563523197`*^9}, {
  3.9119263257217894`*^9, 3.911926325822956*^9}, {3.912620806224612*^9, 
  3.91262081281584*^9}, {3.912620903546794*^9, 3.912620903617261*^9}, {
  3.9126209432478237`*^9, 3.9126209455398808`*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"0b108260-8cb4-470f-945c-818f2487b525"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"der2", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", 
   RowBox[{"der2", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
  3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
  3.905171769610753*^9}, {3.907252882592663*^9, 3.9072528914751635`*^9}, {
  3.9126208158775053`*^9, 3.9126208229294147`*^9}, {3.912620904907126*^9, 
  3.912620931934627*^9}},
 CellLabel->
  "In[712]:=",ExpressionUUID->"b3ba4498-e3d2-4647-8555-e0bea884c550"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"c_", " ", ",", 
      RowBox[{"NP", "[", "A___", "]"}]}], "]"}], "/;", " ", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"der2", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.90725280142675*^9, 3.907252842972305*^9}, {
  3.912620825267973*^9, 3.9126208291651373`*^9}, {3.9126209067941713`*^9, 
  3.9126209280361567`*^9}},
 CellLabel->
  "In[713]:=",ExpressionUUID->"a37aa69e-3446-4c57-9b88-755493c8d594"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"der2", "[", 
    RowBox[{"NP", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IsBeta", "[", "A", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"der2", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"der2", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"der2", "[", "A", "]"}], "**", 
       RowBox[{"NP", "[", "B", "]"}]}], " ", "+", " ", 
      RowBox[{"A", " ", "**", " ", 
       RowBox[{"der2", "[", 
        RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"der2", "[", "A", "]"}]}]}], "Input",
 CellChangeTimes->{{3.907252909490798*^9, 3.9072529101385818`*^9}, {
   3.9072529735672517`*^9, 3.9072529956776*^9}, {3.9072531853228693`*^9, 
   3.9072532009728875`*^9}, {3.907262133653552*^9, 3.9072621377630267`*^9}, {
   3.907262168875354*^9, 3.9072621837983875`*^9}, {3.907262336001047*^9, 
   3.9072623362252016`*^9}, {3.9072628148291473`*^9, 3.907262817168868*^9}, {
   3.9072629573661137`*^9, 3.907262957650552*^9}, {3.9072711923853593`*^9, 
   3.9072711926606054`*^9}, 3.907271247335517*^9, {3.907272020283635*^9, 
   3.907272023328176*^9}, {3.9074332846247673`*^9, 3.907433284953932*^9}, {
   3.912620831211762*^9, 3.912620849021439*^9}, {3.912620908585986*^9, 
   3.9126209258777523`*^9}},
 CellLabel->
  "In[714]:=",ExpressionUUID->"a7df9b05-e103-428e-8b82-e4a899a4b4fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A_"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"c", " ", 
   RowBox[{"der2", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9074337352343874`*^9, 3.907433748717392*^9}, {
  3.912620853081954*^9, 3.9126208568038177`*^9}, {3.912620911623283*^9, 
  3.912620915847736*^9}},
 CellLabel->
  "In[716]:=",ExpressionUUID->"d3bfa392-fb6b-4d47-9937-9d35bab712d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.9074337173595977`*^9, 3.907433719727906*^9}, {
  3.912620858736548*^9, 3.912620859615396*^9}, {3.912620913416654*^9, 
  3.9126209135858*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"f2225eee-449b-4f3c-8fda-3a5217a42662"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.926853149619362*^9, 
  3.926853150072085*^9}},ExpressionUUID->"93fda66d-471e-4565-a9df-\
491b503dadfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], " ", "==", 
  " ", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.9268531516995983`*^9, 3.926853159240238*^9}},
 CellLabel->
  "In[718]:=",ExpressionUUID->"3d3be5ce-9886-481f-b115-1ab51124273c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.92685315950812*^9, 3.926856847999501*^9, 
  3.9269195859674187`*^9, 3.9269197279527607`*^9, 3.9269198298998213`*^9, 
  3.926919974738638*^9, 3.9269200600655603`*^9, 3.926920152662612*^9, 
  3.926920531579843*^9, 3.926920805805188*^9, 3.92692089096196*^9, 
  3.926922309769062*^9, 3.926935837424967*^9},
 CellLabel->
  "Out[718]=",ExpressionUUID->"9b6c0fa1-bf8e-4556-9242-593628896269"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der2", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], " ", "==", 
  " ", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}]], "Input",
 CellChangeTimes->{{3.9268531637034388`*^9, 3.926853166692115*^9}},
 CellLabel->
  "In[719]:=",ExpressionUUID->"e339b6b0-9551-4b6e-8c3b-d61788729705"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926853167032832*^9, 3.9268568480263643`*^9, 
  3.926919585999855*^9, 3.926919728000977*^9, 3.926919829935498*^9, 
  3.9269199747756367`*^9, 3.926920060098119*^9, 3.92692015270954*^9, 
  3.9269205316094913`*^9, 3.926920805850781*^9, 3.926920890997121*^9, 
  3.926922309791642*^9, 3.926935837449567*^9},
 CellLabel->
  "Out[719]=",ExpressionUUID->"280753ba-d699-4b7b-adde-778e88549c67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"der1", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], "==", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.926853172923785*^9, 3.9268531847566013`*^9}},
 CellLabel->
  "In[720]:=",ExpressionUUID->"5a30422d-cd05-4b70-9c99-df3e24b4001a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926853174774581*^9, 3.926853185114586*^9}, 
   3.926856848053104*^9, 3.926919586041782*^9, 3.926919728057032*^9, 
   3.926919829981245*^9, 3.9269199748192*^9, 3.9269200601341457`*^9, 
   3.926920152760027*^9, 3.926920531643157*^9, 3.926920805895319*^9, 
   3.9269208910329227`*^9, 3.926922309817357*^9, 3.926935837476824*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"14ed2c2b-31e4-4bc2-ae96-eb6662efb67e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to TeX", "Section",
 CellChangeTimes->{{3.912790865711845*^9, 
  3.9127908691149487`*^9}},ExpressionUUID->"8d55406f-aea9-4ae1-a3d7-\
77c01d82a650"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1^\>\"", "<>", " ", 
   RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
   "\"\<\\\\partial_2^\>\"", " ", "<>", " ", 
   RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", 
   "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.912790873512146*^9, 3.912790898095131*^9}, {
  3.9127909839717054`*^9, 3.912791051532254*^9}, {3.9129656793361564`*^9, 
  3.9129656842288523`*^9}},
 CellLabel->
  "In[721]:=",ExpressionUUID->"c9dc5c71-239b-4729-9110-b30d108380c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_2^\>\"", " ", "<>", " ", 
   RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", 
   "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.912791066434882*^9, 3.912791073412668*^9}, {
  3.9129656860532923`*^9, 3.912965687264776*^9}},
 CellLabel->
  "In[722]:=",ExpressionUUID->"c076bbf7-efb1-4478-991c-9a1c4b487a63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "0", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1^\>\"", "<>", " ", 
   RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
   "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127910829454474`*^9, 3.9127910875093317`*^9}, {
  3.9129656886636896`*^9, 3.912965689856267*^9}},
 CellLabel->
  "In[723]:=",ExpressionUUID->"19ecd8ec-6e46-4b92-aef2-5a4d01435a91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_1\>\"", "<>", " ", "\"\<\\\\partial_2\>\"", " ", "<>", 
   " ", "\"\<\\\\gamma\>\""}]}]], "Input",
 CellLabel->
  "In[724]:=",ExpressionUUID->"213739c9-127e-46fb-9cb5-51b81cb8170f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_1\>\"", "<>", " ", "\"\<\\\\partial_2^\>\"", " ", "<>", 
   " ", 
   RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", 
   "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127911462609987`*^9, 3.9127911532167068`*^9}, {
  3.912965691278428*^9, 3.9129656950362196`*^9}},
 CellLabel->
  "In[725]:=",ExpressionUUID->"4f4de962-3b77-47ee-823b-ab9eda58d5e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "1", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1^\>\"", "<>", " ", 
   RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
   "\"\<\\\\partial_2\>\"", " ", "<>", " ", "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127911721127434`*^9, 3.912791198774667*^9}, {
  3.912965696723697*^9, 3.9129657009777813`*^9}},
 CellLabel->
  "In[726]:=",ExpressionUUID->"6bd8334a-5142-483f-87cd-1c6a7b5eca22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_2\>\"", " ", "<>", " ", "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.912791210659587*^9, 3.9127912157165337`*^9}, {
  3.912965702522328*^9, 3.9129657038149123`*^9}},
 CellLabel->
  "In[727]:=",ExpressionUUID->"7d38b973-0d88-4746-92b4-c8bb65ec877a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_1\>\"", "<>", " ", "\"\<\\\\gamma\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127912461028967`*^9, 3.91279125417087*^9}, {
  3.912965705326448*^9, 3.9129657063599977`*^9}},
 CellLabel->
  "In[728]:=",ExpressionUUID->"18172960-c3c2-484c-b43e-708aeda02734"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ":=", 
  "\"\<\\\\gamma\>\""}]], "Input",
 CellChangeTimes->{{3.912791482975415*^9, 3.9127914891989813`*^9}, 
   3.9127915418647776`*^9},
 CellLabel->
  "In[729]:=",ExpressionUUID->"27d2b9eb-a6e9-433d-a6e2-53a1376f5700"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n___", "]"}], "[", "m___",
     "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<(\>\"", "<>", " ", 
   RowBox[{"ToTex", "[", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n", "]"}], "[", "m", "]"}], "]"}], "<>", 
   "\"\<)^\>\"", "<>", 
   RowBox[{"ToString", "[", "k", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9127912683931847`*^9, 3.912791319269473*^9}, {
  3.9129682699376783`*^9, 3.912968270850233*^9}},
 CellLabel->
  "In[730]:=",ExpressionUUID->"fdda1163-561b-465b-9d9f-c0b29dc23b16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "0", "]"}], "[", "0", 
    "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"ToTex", "[", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], "<>", 
   "\"\<^\>\"", "<>", 
   RowBox[{"ToString", "[", "k", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912963500929429*^9, 3.9129635081874733`*^9}, {
  3.9129635391441727`*^9, 3.9129635407331457`*^9}},
 CellLabel->
  "In[731]:=",ExpressionUUID->"e67830fd-d261-4d2e-80bb-445eb7e03c3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1^\>\"", "<>", " ", 
   RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
   "\"\<\\\\partial_2^\>\"", " ", "<>", " ", 
   RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", 
   "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.912790873512146*^9, 3.912790898095131*^9}, {
  3.9127909839717054`*^9, 3.912791051532254*^9}, {3.912791342020173*^9, 
  3.912791343632125*^9}, {3.9127913887000666`*^9, 3.912791394330064*^9}, {
  3.9129656332934384`*^9, 3.912965637593113*^9}},
 CellLabel->
  "In[732]:=",ExpressionUUID->"110c7763-fd3b-402c-89e3-e863c9f807b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_2^\>\"", " ", "<>", " ", 
   RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", 
   "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.912791066434882*^9, 3.912791073412668*^9}, {
  3.9127913446442223`*^9, 3.9127913462139177`*^9}, {3.912791384976432*^9, 
  3.9127913865834837`*^9}, {3.912965642687679*^9, 3.912965643850862*^9}},
 CellLabel->
  "In[733]:=",ExpressionUUID->"3ac2e658-507f-4eab-a3f5-72921bf8efd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "0", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1^\>\"", "<>", " ", 
   RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
   "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127910829454474`*^9, 3.9127910875093317`*^9}, {
  3.9127913472933235`*^9, 3.9127913830433373`*^9}, {3.9129656453200073`*^9, 
  3.912965646320488*^9}},
 CellLabel->
  "In[734]:=",ExpressionUUID->"5ec0f362-88f6-47bf-b1aa-3ddd3faa4f66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "[", "1", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_1\>\"", "<>", " ", "\"\<\\\\partial_2\>\"", " ", "<>", 
   " ", "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.912966037014488*^9, 3.9129660414594874`*^9}},
 CellLabel->
  "In[735]:=",ExpressionUUID->"ffaa11bb-b8cf-42c7-8d0b-f638060ee868"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "[", "m_", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_1\>\"", "<>", " ", "\"\<\\\\del_2^\>\"", " ", "<>", " ", 
   RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", 
   "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127911462609987`*^9, 3.9127911532167068`*^9}, {
  3.912791350366003*^9, 3.912791373432585*^9}, {3.9129656478107653`*^9, 
  3.912965649530575*^9}},
 CellLabel->
  "In[736]:=",ExpressionUUID->"0a69fdbc-bb5c-4052-a6c8-542bdb8a4f51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "1", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1^\>\"", "<>", " ", 
   RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
   "\"\<\\\\partial_2\>\"", " ", "<>", " ", "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127911721127434`*^9, 3.912791198774667*^9}, {
  3.912791354022547*^9, 3.912791370579371*^9}, {3.9129656247024765`*^9, 
  3.9129656307025366`*^9}},
 CellLabel->
  "In[737]:=",ExpressionUUID->"4b9a82cd-3b74-45b2-8a78-ef3c959dda3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "]"}], ":=", " ", 
  RowBox[{
  "\"\<\\\\partial_2\>\"", " ", "<>", " ", "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.912791210659587*^9, 3.9127912157165337`*^9}, {
  3.9127913568591166`*^9, 3.9127913674465437`*^9}, {3.9129656513730893`*^9, 
  3.9129656524006205`*^9}},
 CellLabel->
  "In[738]:=",ExpressionUUID->"49c69bce-d28f-4815-a319-29914eb7bfa2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "]"}], ":=", " ", 
  RowBox[{"\"\<\\\\partial_1\>\"", "<>", " ", "\"\<\\\\beta\>\""}]}]], "Input",
 CellChangeTimes->{{3.9127912461028967`*^9, 3.91279125417087*^9}, {
  3.9127913593835926`*^9, 3.912791364800311*^9}, {3.9129656545364523`*^9, 
  3.912965655584346*^9}},
 CellLabel->
  "In[739]:=",ExpressionUUID->"bffb7fc9-4803-49a1-a84d-8e0f715dcfb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ":=", 
  "\"\<\\\\beta\>\""}]], "Input",
 CellChangeTimes->{{3.912791492324423*^9, 3.9127914990407352`*^9}, {
  3.912793148059802*^9, 3.912793148867317*^9}},
 CellLabel->
  "In[740]:=",ExpressionUUID->"9a7f9cc2-69c0-4362-b9bb-1bc79bcccdda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"ToTex", "[", "A", "]"}], " ", "<>", "\"\<\>\"", "<>", " ", 
   RowBox[{"ToTex", "[", 
    RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9127914155968986`*^9, 3.9127914514058905`*^9}, {
   3.912791588003665*^9, 3.9127915898815813`*^9}, {3.9129682477082253`*^9, 
   3.912968249382442*^9}, 3.9129683041158113`*^9, 3.9129684830894594`*^9},
 CellLabel->
  "In[741]:=",ExpressionUUID->"757e2725-c923-40f5-9155-f079dc5fdceb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"ToTex", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9127914666230574`*^9, 3.9127914711240196`*^9}},
 CellLabel->
  "In[742]:=",ExpressionUUID->"d75a9f5e-2143-44be-ba33-b73da398cb01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "A__"}], "]"}], "]"}], ":=", 
  RowBox[{"\"\<-\>\"", "<>", " ", 
   RowBox[{"ToTex", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9127925272865753`*^9, 3.912792547178141*^9}},
 CellLabel->
  "In[743]:=",ExpressionUUID->"9a1e63be-007b-472c-8a81-64d383feed90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", " ", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", "A__"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ToString", "[", 
    RowBox[{"TeXForm", "[", "c", "]"}], "]"}], "<>", " ", 
   RowBox[{"ToTex", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9127922441919947`*^9, 3.9127922598706083`*^9}, {
  3.9127924177625847`*^9, 3.9127924549270735`*^9}, {3.9127929575219812`*^9, 
  3.912792984004696*^9}},
 CellLabel->
  "In[744]:=",ExpressionUUID->"2f1a288f-d94d-40a8-93c1-7b66cca58c50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ToTex", "[", "A", "]"}], "<>", " ", "\"\<+\>\"", " ", "<>", " ", 
   RowBox[{"ToTex", "[", 
    RowBox[{"Plus", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912792261689079*^9, 3.9127923118372*^9}, {
  3.9127923896601315`*^9, 3.912792401970661*^9}},
 CellLabel->
  "In[745]:=",ExpressionUUID->"703b5d8b-da97-4269-8ea5-40eb3d86d747"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToTex", "[", 
   RowBox[{"{", "A__", "}"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"result", " ", "=", " ", "\"\<\>\""}], ",", " ", 
      RowBox[{"i", " ", "=", "1"}], ",", 
      RowBox[{"j", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"groupedA", " ", "=", " ", 
      RowBox[{"GroupBy", "[", 
       RowBox[{
        RowBox[{"ReverseSortBy", "[", 
         RowBox[{
          RowBox[{"{", "A", "}"}], ",", "ComputeSpin"}], "]"}], ",", 
        "ComputeSpin"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "groupedA", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Ai", " ", "=", " ", 
         RowBox[{"groupedA", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", " ", "=", " ", 
         RowBox[{
         "result", " ", "<>", " ", "\"\<\\\\subsubsection*{Spin $\>\"", " ", "<>",
           " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"TeXForm", "[", 
            RowBox[{"ComputeSpin", "[", 
             RowBox[{"Ai", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}], " ", "<>", 
          " ", "\"\<$} \\n\>\"", " ", "<>", " ", 
          "\"\<\\\\begin{equation*} \\n\\\\begin{aligned} \\n\>\""}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<=", 
           RowBox[{"Length", "[", "Ai", "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"result", " ", "=", " ", 
           RowBox[{"result", " ", "<>", "\"\<&\>\"", " ", "<>", 
            RowBox[{"ToTex", "[", 
             RowBox[{"Ai", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", " ", 
            "\"\<\\\\\\\\\\\\\\\\\>\"", "<>", " ", "\"\<\\n\>\""}]}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", " ", "=", " ", 
         RowBox[{
         "result", "<>", " ", 
          "\"\<\\\\end{aligned} \\n\\\\end{equation*} \\n\>\""}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"StringReplace", "[", 
        RowBox[{"result", ",", " ", 
         RowBox[{"\"\<+-\>\"", " ", "->", " ", "\"\<-\>\""}]}], "]"}], ",", 
       "Module"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9127926360840287`*^9, 3.912792816647478*^9}, {
   3.912792922464217*^9, 3.9127929330486307`*^9}, {3.912793213790208*^9, 
   3.912793303004915*^9}, {3.912963094574218*^9, 3.912963104486136*^9}, {
   3.9129633655853333`*^9, 3.912963415502437*^9}, {3.9129640029536204`*^9, 
   3.912964067751021*^9}, 3.912964102149988*^9, {3.9129642410717645`*^9, 
   3.912964245554798*^9}, {3.9129645470323515`*^9, 3.912964573527296*^9}, 
   3.9129647408353434`*^9, {3.9129653146963787`*^9, 3.9129654850611134`*^9}, {
   3.912967955854349*^9, 3.912967962954025*^9}, 3.912968240304303*^9, {
   3.923079053086246*^9, 3.9230790533018293`*^9}, 3.923079332979148*^9},
 CellLabel->
  "In[746]:=",ExpressionUUID->"ebc3bc50-edc8-459a-9a43-d77a69e795d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintCohomologyToTex", "[", "weight_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cohomology", " ", "=", " ", 
       RowBox[{"ComputeCohomology", "[", "weight", "]"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "cohomology", "]"}], ">", "0"}], ",", 
       RowBox[{"\"\<\\\\subsection*{Weight $\>\"", " ", "<>", " ", 
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", "weight", "]"}], "]"}], " ", "<>", " ", 
        "\"\<$} \\n\>\"", " ", "<>", " ", 
        RowBox[{"ToTex", "[", "cohomology", "]"}], " ", "<>", " ", 
        "\"\<\\n\>\""}], ",", " ", 
       RowBox[{"\"\<\\\\subsection*{Weight $\>\"", " ", "<>", " ", 
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", "weight", "]"}], "]"}], " ", "<>", " ", 
        "\"\<$} \\n\>\""}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9129631265709543`*^9, 3.912963273127182*^9}, {
   3.912963648526928*^9, 3.912963725722769*^9}, {3.9129637623028817`*^9, 
   3.912963762676118*^9}, {3.9129638324508657`*^9, 3.912963833696471*^9}, {
   3.912963886794037*^9, 3.9129638884621696`*^9}, 3.9129639433270607`*^9, {
   3.9129640957100105`*^9, 3.9129640977621117`*^9}, {3.923079049248487*^9, 
   3.923079059727467*^9}},
 CellLabel->
  "In[747]:=",ExpressionUUID->"0a5a5b61-48d1-4157-ac5e-005bb8601f2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrintCohomologyUpToWeight", "[", "maxWeight_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxN", " ", "=", " ", 
       RowBox[{"3", " ", "maxWeight"}]}], ",", " ", 
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"result", " ", "=", " ", "\"\<\>\""}]}], " ", "}"}], ",", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", "maxN"}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", " ", "=", " ", 
         RowBox[{"result", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"PrintCohomologyToTex", "[", 
            RowBox[{"n", "/", "3"}], "]"}], "]"}]}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"result", ",", "Module"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9129635830774136`*^9, 3.9129636365144672`*^9}, {
   3.9129637345968556`*^9, 3.912963805330944*^9}, {3.912963913424189*^9, 
   3.912963916259077*^9}, 3.9129639591055346`*^9, {3.912968536502698*^9, 
   3.9129685407859077`*^9}},
 CellLabel->
  "In[748]:=",ExpressionUUID->"40b3fc44-38b4-4fe0-a274-14a6fb74768a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute characters", "Section",
 CellChangeTimes->{{3.922648113801435*^9, 
  3.9226481283396883`*^9}},ExpressionUUID->"36eeff92-c838-4b68-af62-\
89bb77a77a70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A__", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{"CountBeta", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.922648439744705*^9, 3.922648467371645*^9}, {
  3.922650123077259*^9, 3.922650123774205*^9}, {3.923311340198883*^9, 
  3.9233113443101892`*^9}},
 CellLabel->
  "In[749]:=",ExpressionUUID->"2b184bb8-e51d-4ea1-aabf-fd94d31788fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", " ", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A_"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"CountBeta", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9226484747285967`*^9, 3.922648501924374*^9}, {
  3.922651956209282*^9, 3.922651961715995*^9}},
 CellLabel->
  "In[750]:=",ExpressionUUID->"3be65819-4d06-4f6f-9ab8-6b5164bfebf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"CountBeta", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}], " ", "+", " ", 
   RowBox[{"CountBeta", "[", 
    RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.92264850643563*^9, 3.922648528775796*^9}},
 CellLabel->
  "In[751]:=",ExpressionUUID->"22c0f936-08f8-4da2-a942-f886aba6aaf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"CountBeta", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.922648927457912*^9, 3.9226489349142*^9}},
 CellLabel->
  "In[752]:=",ExpressionUUID->"cf4fc0a2-24df-49ff-a64d-57407b6bb781"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "1"}]], "Input",
 CellChangeTimes->{{3.922648529550263*^9, 3.9226485372276363`*^9}},
 CellLabel->
  "In[753]:=",ExpressionUUID->"91f41193-b148-4f30-a61d-3e54c88d1dae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", "A_", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.922648538603511*^9, 3.922648541654786*^9}, {
  3.922648777702005*^9, 3.922648781982058*^9}},
 CellLabel->
  "In[754]:=",ExpressionUUID->"9afcd142-9c15-4733-bd8a-7c57f4463b5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A__", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{"CountGamma", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.922648439744705*^9, 3.922648467371645*^9}, {
  3.92264884051562*^9, 3.922648844945087*^9}, {3.922651993009853*^9, 
  3.922651994981978*^9}, {3.92331138021636*^9, 3.923311384028337*^9}},
 CellLabel->
  "In[755]:=",ExpressionUUID->"4bc5ed18-2965-4fdd-bc52-cd5c56492011"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", " ", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A_"}], "]"}], "]"}], ":=",
   " ", 
  RowBox[{"CountGamma", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9226484747285967`*^9, 3.922648501924374*^9}, {
  3.922648847305732*^9, 3.922648853151973*^9}, {3.922651965106094*^9, 
  3.922651968125238*^9}},
 CellLabel->
  "In[756]:=",ExpressionUUID->"0b545722-46c5-495d-929e-e7b07906e447"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"CountGamma", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}], " ", "+", " ", 
   RowBox[{"CountGamma", "[", 
    RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.92264850643563*^9, 3.922648528775796*^9}, {
  3.922648855191412*^9, 3.922648862155723*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"86d62926-6f58-48c3-ab97-206014bd099d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"CountGamma", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.92264894153159*^9, 3.922648946068337*^9}},
 CellLabel->
  "In[758]:=",ExpressionUUID->"b9bb5f91-94d0-4d9f-b5a0-27d3efd88081"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "1"}]], "Input",
 CellChangeTimes->{{3.922648529550263*^9, 3.9226485372276363`*^9}, {
  3.9226488645266113`*^9, 3.9226488684527397`*^9}},
 CellLabel->
  "In[759]:=",ExpressionUUID->"152d54f6-b193-4567-88e8-bc0701d23c65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", "k"}]], "Input",
 CellChangeTimes->{{3.9226488750116463`*^9, 3.922648879888133*^9}, {
  3.9226489983395643`*^9, 3.9226490008780203`*^9}, {3.922651885814105*^9, 
  3.922651887090435*^9}},
 CellLabel->
  "In[760]:=",ExpressionUUID->"a58f0c49-5876-4102-be14-842195c38be3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountGamma", "[", "A_", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.922648538603511*^9, 3.922648541654786*^9}, {
  3.922648777702005*^9, 3.922648781982058*^9}, {3.92264888224298*^9, 
  3.922648884270103*^9}},
 CellLabel->
  "In[761]:=",ExpressionUUID->"dfb9d3ba-b932-4106-9b81-3e3e1724ee6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A__", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{"CountDer1", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.922648439744705*^9, 3.922648467371645*^9}, {
  3.92264884051562*^9, 3.922648844945087*^9}, {3.9226509112749777`*^9, 
  3.922650916622863*^9}, {3.922652041985087*^9, 3.922652042380803*^9}, {
  3.9226524444534693`*^9, 3.922652449256134*^9}},
 CellLabel->
  "In[762]:=",ExpressionUUID->"295703f9-7d03-4f5e-914b-8a84591ca546"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", " ", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A__"}], "]"}], "]"}], 
  ":=", " ", 
  RowBox[{"CountDer1", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9226484747285967`*^9, 3.922648501924374*^9}, {
  3.922648847305732*^9, 3.922648853151973*^9}, {3.9226509186059437`*^9, 
  3.922650923650734*^9}, {3.9226521823068132`*^9, 3.922652187409576*^9}, {
  3.923311473684985*^9, 3.923311478862959*^9}},
 CellLabel->
  "In[763]:=",ExpressionUUID->"10035111-a832-4eb4-b58d-425d52be0616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"CountDer1", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}], " ", "+", " ", 
   RowBox[{"CountDer1", "[", 
    RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.92264850643563*^9, 3.922648528775796*^9}, {
  3.922648855191412*^9, 3.922648862155723*^9}, {3.922650926490343*^9, 
  3.922650934281546*^9}},
 CellLabel->
  "In[764]:=",ExpressionUUID->"2644f30d-2302-44cc-935c-dc28fcba02f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"CountDer1", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.92264894153159*^9, 3.922648946068337*^9}, {
  3.922650936193079*^9, 3.9226509400142717`*^9}},
 CellLabel->
  "In[765]:=",ExpressionUUID->"a12ea340-165a-4259-a986-ba6cd17e7e22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "n"}]], "Input",
 CellChangeTimes->{{3.922648529550263*^9, 3.9226485372276363`*^9}, {
  3.9226488645266113`*^9, 3.9226488684527397`*^9}, {3.922650941716199*^9, 
  3.922650944355879*^9}},
 CellLabel->
  "In[766]:=",ExpressionUUID->"b5f2215d-81c9-4e01-9b67-70290f64db06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", 
  RowBox[{"k", " ", "n"}]}]], "Input",
 CellChangeTimes->{{3.9226488750116463`*^9, 3.922648879888133*^9}, {
  3.9226489983395643`*^9, 3.9226490008780203`*^9}, {3.922650945762257*^9, 
  3.922650949233362*^9}, {3.922652121635055*^9, 3.922652124131423*^9}},
 CellLabel->
  "In[767]:=",ExpressionUUID->"b376e3bf-5f4f-4a6e-b265-adeea53e6416"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "n"}]], "Input",
 CellChangeTimes->{{3.922650956615439*^9, 3.9226509575313673`*^9}},
 CellLabel->
  "In[768]:=",ExpressionUUID->"f8f0dbd0-054d-4816-90eb-126e793ee4fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer1", "[", "A_", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.922648538603511*^9, 3.922648541654786*^9}, {
  3.922648777702005*^9, 3.922648781982058*^9}, {3.92264888224298*^9, 
  3.922648884270103*^9}, {3.922650959764039*^9, 3.9226509612663097`*^9}},
 CellLabel->
  "In[769]:=",ExpressionUUID->"cd4c3d06-ab47-4573-9ff7-60524931c2cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A__", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{"CountDer2", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.922648439744705*^9, 3.922648467371645*^9}, {
  3.92264884051562*^9, 3.922648844945087*^9}, {3.9226509112749777`*^9, 
  3.922650916622863*^9}, {3.922650976917239*^9, 3.922650981251377*^9}, {
  3.922652036328251*^9, 3.922652036722563*^9}, {3.922652490217249*^9, 
  3.922652496050452*^9}},
 CellLabel->
  "In[771]:=",ExpressionUUID->"86fde4c3-eb15-4e5d-9d5a-456af4d56813"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"c_", "/;", " ", 
      RowBox[{"NumericQ", "[", "c", "]"}]}], ",", " ", "A__"}], "]"}], "]"}], 
  ":=", " ", 
  RowBox[{"CountDer2", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.9226484747285967`*^9, 3.922648501924374*^9}, {
  3.922648847305732*^9, 3.922648853151973*^9}, {3.9226509186059437`*^9, 
  3.922650923650734*^9}, {3.922650979267846*^9, 3.922650983071027*^9}, {
  3.9233115077365313`*^9, 3.923311512669816*^9}},
 CellLabel->
  "In[772]:=",ExpressionUUID->"a83ce488-1dda-4cae-8bbd-451cb3bf9b33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{"NP", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"CountDer2", "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}], " ", "+", " ", 
   RowBox[{"CountDer2", "[", 
    RowBox[{"NP", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.92264850643563*^9, 3.922648528775796*^9}, {
  3.922648855191412*^9, 3.922648862155723*^9}, {3.922650926490343*^9, 
  3.922650934281546*^9}, {3.9226509845329657`*^9, 3.922650988250684*^9}},
 CellLabel->
  "In[773]:=",ExpressionUUID->"b6f978ea-ba99-4267-8e10-f92175e22d1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{"NP", "[", "A_", "]"}], "]"}], ":=", 
  RowBox[{"CountDer2", "[", "A", "]"}]}]], "Input",
 CellChangeTimes->{{3.92264894153159*^9, 3.922648946068337*^9}, {
  3.922650936193079*^9, 3.9226509400142717`*^9}, {3.9226509899352617`*^9, 
  3.9226509918989973`*^9}},
 CellLabel->
  "In[774]:=",ExpressionUUID->"98e7e8f1-b566-4626-a100-1db6efda0124"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "m"}]], "Input",
 CellChangeTimes->{{3.922648529550263*^9, 3.9226485372276363`*^9}, {
  3.9226488645266113`*^9, 3.9226488684527397`*^9}, {3.922650941716199*^9, 
  3.922650944355879*^9}, {3.9226509941332417`*^9, 3.922650996066943*^9}},
 CellLabel->
  "In[775]:=",ExpressionUUID->"4aeb1fdf-a2be-4bae-9546-9c83c9d8bfa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], ":=", 
  RowBox[{"k", " ", "m"}]}]], "Input",
 CellChangeTimes->{{3.9226488750116463`*^9, 3.922648879888133*^9}, {
  3.9226489983395643`*^9, 3.9226490008780203`*^9}, {3.922650945762257*^9, 
  3.922650949233362*^9}, {3.9226509974573307`*^9, 3.922650999486402*^9}, {
  3.9226521173366833`*^9, 3.922652118859734*^9}},
 CellLabel->
  "In[776]:=",ExpressionUUID->"0b1f7164-419d-404a-a2c7-5349a0a41b7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], ":=", 
  "m"}]], "Input",
 CellChangeTimes->{{3.922650956615439*^9, 3.9226509575313673`*^9}, {
  3.922651000894631*^9, 3.922651002875222*^9}},
 CellLabel->
  "In[777]:=",ExpressionUUID->"51e32581-cd37-4f7a-b1f6-49497682d72e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDer2", "[", "A_", "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.922648538603511*^9, 3.922648541654786*^9}, {
  3.922648777702005*^9, 3.922648781982058*^9}, {3.92264888224298*^9, 
  3.922648884270103*^9}, {3.922650959764039*^9, 3.9226509612663097`*^9}, {
  3.922651004241214*^9, 3.9226510043816013`*^9}},
 CellLabel->
  "In[778]:=",ExpressionUUID->"04af4065-85f7-4ae0-a4b6-885e89d88425"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompleteMultiplets", "[", "cohomology_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"result", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "cohomology", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"member", " ", "=", " ", 
         RowBox[{"cohomology", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"result", ",", " ", "member"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"isNotLowest", "  ", "=", " ", "True"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lastMember", " ", "=", " ", "member"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{"isNotLowest", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"newMember", " ", "=", " ", 
            RowBox[{"CanonicalOrder", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{"Lower", "[", "lastMember", "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"NumericQ", "[", "newMember", "]"}], ",", " ", 
             RowBox[{"isNotLowest", "=", "False"}], ",", " ", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"result", ",", "newMember"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lastMember", " ", "=", " ", "newMember"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"result", ",", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9226511151630583`*^9, 3.922651277361161*^9}, {
  3.922651316052327*^9, 3.9226513957863493`*^9}, {3.922651471911439*^9, 
  3.92265148115475*^9}, {3.9226515144535093`*^9, 3.922651570737315*^9}, {
  3.9226516145706797`*^9, 3.922651617635689*^9}},
 CellLabel->
  "In[779]:=",ExpressionUUID->"d22df895-7a0c-4877-b3a8-666e6c14bba4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCharacter", "[", "maxWeight_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"result", "=", "1"}], ",", 
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"j", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", " ", 
        RowBox[{"3", " ", "maxWeight"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cohomology", " ", "=", " ", 
         RowBox[{"CompleteMultiplets", "[", 
          RowBox[{"ComputeCohomology", "[", 
           RowBox[{"i", "/", "3"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "cohomology", "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "<=", " ", 
              RowBox[{"Length", "[", "cohomology", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"member", " ", "=", " ", 
               RowBox[{"cohomology", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"numberOfBeta", "=", " ", 
               RowBox[{"CountBeta", "[", "member", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"numberOfGamma", " ", "=", " ", 
               RowBox[{"CountGamma", "[", "member", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"spin", " ", "=", " ", 
               RowBox[{"ComputeSpin", "[", "member", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"fermionNumber", " ", "=", " ", 
               RowBox[{"CountBeta", "[", "member", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"result", " ", "=", " ", 
               RowBox[{"result", " ", "+", " ", 
                RowBox[{
                 RowBox[{"z", "^", 
                  RowBox[{"(", 
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "numberOfBeta"}], "+", "numberOfGamma"}], 
                    ",", "3"}], "]"}], ")"}]}], "  ", 
                 RowBox[{"w", "^", 
                  RowBox[{"ComputeWeight", "[", "member", "]"}]}], 
                 RowBox[{"p", "^", 
                  RowBox[{"(", 
                   RowBox[{"CountDer1", "[", "member", "]"}], ")"}]}], 
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"CountDer2", "[", "member", "]"}], ")"}]}], 
                 RowBox[{"f", "^", "fermionNumber"}]}]}]}]}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"result", ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "0", ",", 
            RowBox[{"Ceiling", "[", "maxWeight", "]"}]}], "}"}]}], "]"}], "//",
         "Normal"}], ",", " ", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9226508212008247`*^9, 3.922650876842627*^9}, {
   3.9226510300648537`*^9, 3.922651038666562*^9}, {3.922651637623863*^9, 
   3.922651644030805*^9}, {3.922651779987769*^9, 3.9226517802271423`*^9}, {
   3.922653155256363*^9, 3.922653158417137*^9}, {3.922653208679577*^9, 
   3.922653218994855*^9}, {3.922653550120002*^9, 3.9226535504517803`*^9}, 
   3.92265631562252*^9, 3.9226564088487663`*^9, {3.922656590345457*^9, 
   3.9226566274104967`*^9}, {3.922656660357699*^9, 3.922656660491774*^9}, {
   3.922656788262532*^9, 3.9226567965473537`*^9}, {3.922657608511977*^9, 
   3.922657616661673*^9}, {3.9233109050237713`*^9, 3.9233109091736107`*^9}, {
   3.923311010987075*^9, 3.923311011092905*^9}, {3.923311072669382*^9, 
   3.923311107667285*^9}, {3.9233112604168243`*^9, 3.9233112642449703`*^9}, {
   3.923311430955431*^9, 3.9233114398829403`*^9}, {3.923311610405148*^9, 
   3.9233116106271763`*^9}, {3.923312458043787*^9, 3.923312459965885*^9}, {
   3.9268550180480967`*^9, 3.9268550181650143`*^9}},
 CellLabel->
  "In[780]:=",ExpressionUUID->"681f0a8a-cf4c-4c7f-83c8-9ec12984e24f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EulerCharacter", "[", 
   RowBox[{"maxM_", ",", "maxDer_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"z", "^", 
           RowBox[{"(", "2", ")"}]}], 
          RowBox[{"w", "^", 
           RowBox[{"(", 
            RowBox[{"m", "+", "n", "+", 
             RowBox[{"4", "/", "3"}]}], ")"}]}], 
          RowBox[{"p", "^", "m"}], " ", 
          RowBox[{"q", "^", "n"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", 
          RowBox[{"w", "^", 
           RowBox[{"(", 
            RowBox[{"m", "+", "n", "+", 
             RowBox[{"2", "/", "3"}]}], ")"}]}], 
          RowBox[{"p", "^", "m"}], " ", 
          RowBox[{"q", "^", "n"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"maxDer", "-", "n"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "maxM"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.926119655444654*^9, 3.9261196576050653`*^9}},
 CellLabel->
  "In[781]:=",ExpressionUUID->"9d29daa1-6a4f-4a38-8332-f0272cc54e32"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9268537781687937`*^9, 
  3.926853778609304*^9}},ExpressionUUID->"e0871962-700b-43aa-b538-\
31fe6ff8d1a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBeta", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], "]"}], "==",
   "1"}]], "Input",
 CellChangeTimes->{{3.923311282524809*^9, 3.923311284810772*^9}, {
  3.926853780144034*^9, 3.926853780381619*^9}},
 CellLabel->
  "In[782]:=",ExpressionUUID->"63183b81-1710-486e-b791-1e28f3539d8b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9233112850859747`*^9, 3.92611950783937*^9, 
  3.9268537807195044`*^9, 3.926856848576722*^9, 3.926919587196311*^9, 
  3.926919729257*^9, 3.926919830464829*^9, 3.9269199755335493`*^9, 
  3.926920060793606*^9, 3.926920153246917*^9, 3.926920532249906*^9, 
  3.926920806565935*^9, 3.9269208915121202`*^9, 3.9269223103704348`*^9, 
  3.926935838082432*^9},
 CellLabel->
  "Out[782]=",ExpressionUUID->"a98f7d49-ad1d-4abc-835f-972a0a3e7982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ComputeCharacter", "[", "3", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"f", "->", "1"}], "}"}]}], ")"}], " ", "==", " ", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "+", "q"}], ")"}], " ", 
    SuperscriptBox["w", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"2", "/", "3"}]], " ", "z"}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"5", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", " ", "z"}], "+", 
      RowBox[{"q", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"8", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "2"], " ", "z"}], "+", 
      RowBox[{"p", " ", "q", " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "z"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.926855407787229*^9, 3.9268554308658113`*^9}},
 CellLabel->
  "In[783]:=",ExpressionUUID->"5dc12f8c-9bce-41f2-9a6c-1177b45a27dc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.9269358381290216`*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"67a64bee-1468-4fba-89b7-494a0f09226f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.9269358381384706`*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"7c7ac707-b8d0-45b7-a88b-2b9c77589f63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838153124*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"878cef38-d523-44b7-93b4-d01c4fde4bab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838163353*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"c052f41d-bd31-449b-ae18-275c1332d6c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838173073*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"40d7be2e-1ef8-43dc-acca-48326c92fdd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838182427*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"4aced34b-772c-42a6-8a8d-e050cbd6c5f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838190378*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"43a21992-3bc4-499d-9777-25a9143cdb11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838197227*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"24a07e69-4962-4d8e-bcb3-96eee8784479"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838208455*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"4f8b805f-4b7a-41a3-b3dd-558cba173265"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838218161*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"9c2ee6ab-6fb6-4e4e-a6d4-6ce50642d5a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838227214*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"81f4ef0d-2d67-488c-a96d-d525ce3479e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.9269358382355223`*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"d5c55f2e-0073-464d-8086-06f2e86292bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838245232*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"acb5e782-26af-4cff-8ada-748e687f8825"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838255377*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"7c39b22e-83d2-413a-b830-ad0aad2468b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838261932*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"265a998b-64a2-48e0-bb9a-c6e6955c7d4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of fields: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.9269358382729883`*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"03c4fdd3-e772-4b28-bed4-a4f44dbea0fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838280704*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"dfde07b5-8727-4d48-990f-3e7282494cdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838287115*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"e490bbeb-508b-4454-a327-117f9ee52fa6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838293367*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"c4afe80f-bc9e-41fd-b695-3e033deeb8cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838300599*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"724622cd-12b3-4ab8-b105-202c3a33eb7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855413632086*^9, 3.92685543125115*^9}, 
   3.926856848630064*^9, 3.926919587260027*^9, 3.926919729310151*^9, 
   3.926919830532358*^9, 3.926919975590637*^9, 3.926920060853409*^9, 
   3.926920153310557*^9, 3.92692053231321*^9, 3.926920806630363*^9, 
   3.926920891577292*^9, 3.9269223104153337`*^9, 3.926935838306797*^9},
 CellLabel->
  "During evaluation of \
In[783]:=",ExpressionUUID->"9c3fed39-29f5-434f-b70e-6a838b90c6e5"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9268554137242727`*^9, 3.92685543134026*^9}, 
   3.926856848754917*^9, 3.9269195874011087`*^9, 3.926919729440056*^9, 
   3.92691983067098*^9, 3.92691997572027*^9, 3.926920060988974*^9, 
   3.926920153454721*^9, 3.926920532452208*^9, 3.926920806777174*^9, 
   3.926920891726818*^9, 3.9269223105542583`*^9, 3.9269358383133373`*^9},
 CellLabel->
  "Out[783]=",ExpressionUUID->"c8636e4f-e080-4872-a8ed-6fe8677bf392"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"EulerCharacter", "[", 
            RowBox[{"6", ",", "6"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "^", "k1_"}], "->", 
      RowBox[{"z", "^", 
       RowBox[{"Mod", "[", 
        RowBox[{"k1", ",", "3"}], "]"}]}]}], "}"}]}], ")"}], "==", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ComputeCharacter", "[", "6", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"-", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9268538783987923`*^9, 3.926853954725522*^9}, {
  3.926854040859174*^9, 3.92685408263048*^9}, {3.9268541340309277`*^9, 
  3.926854134893981*^9}, {3.926854230260638*^9, 3.926854231770838*^9}, {
  3.926855023832829*^9, 3.9268550239346123`*^9}},
 CellLabel->
  "In[784]:=",ExpressionUUID->"3e65864d-a7e5-4f0a-bc8d-a8902a5e57c2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838461458*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"d4d3553f-16af-45a7-b780-034b24fbe14a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838469713*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"0dcfec2d-d38f-44dc-9e06-4735c4c6cb9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838477488*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"80500342-129c-411c-a276-e843d9995dfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838483487*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"9ec1e250-3a56-4fe2-89c3-7c38544956d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838491087*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"55fd7311-0fde-44a0-873f-f3f99a3f2006"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838500689*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"8867214a-ee21-4f85-861c-b4f3fd6336ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385089083`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"7efe1fae-8a07-4397-8d50-4c0a73de66f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385156612`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"29d7e479-cc87-4000-9617-2910f951c412"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385224543`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"f9a12f5c-b30d-47f4-9937-04eb890058c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838529704*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"6b10f001-0279-4f39-8a3e-4d55a6136d4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838536438*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"78baba86-799b-4d80-b849-01835453f731"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385422993`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"d1a80d77-68ef-4eba-a157-f063a12aa43d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838548637*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"9b16a25f-012b-4134-9af5-ca957584298e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385550547`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"b99cd5a2-fb67-4eb7-af82-a29eea56d93e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385622*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"8ea00067-6421-4684-a6e8-ae1ff5bd84b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of fields: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838568892*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"d50867c8-1880-41f0-862e-a53f293db68f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838574862*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"1e477daf-c3e9-4fa0-8277-0eb0546683c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838581429*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"7fd040c5-147a-4889-ad32-dcf1607e9e46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358385880136`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"d239e076-62b7-4f16-9b36-742b76b62d9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838594245*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"ed782f97-b8bd-4179-aa0b-3217f531c2af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838602141*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"d9dc97e2-82a7-46c9-a158-7aa818826b17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["# of fields: ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838608295*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"03ccf32e-c86a-4d34-9579-869c09ac97ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838615621*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"459e4003-15a8-4390-8dae-7ff75d8539a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838624446*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"9d161c90-269a-48f1-bc2b-7a3c68f24d5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of fields: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838632823*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"5db05198-af32-4b13-97c3-54daa653e9a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838642364*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"b39bf682-99da-4324-ad34-e7dfd7ed918e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838651794*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"ef652a2b-0320-455a-ac84-d736d1e48b03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["# of fields: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838776333*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"c16a796d-cdd5-41ad-b0f1-0fcd8757976a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838802678*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"60aaa305-a5fc-4982-ab4a-378eb48e161c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838820396*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"09ac016f-2ac4-4241-9391-a5c5e77f9ba0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of fields: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838881474*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"e40eebaf-62e2-4941-a233-09db60289a0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838900715*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"01bb328f-8504-478f-9d53-97674f48427a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935838919381*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"dc8b9f88-44ed-4eed-a529-8dfbe3730c1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["# of fields: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358390775948`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"70f9be49-cd2b-40f8-9e9d-89a1f0ca4281"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of HWS: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839089822*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"914d351a-91fc-4af9-a6c8-87cee6934343"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839136641*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"15dbcaa3-c4ee-4f9c-8189-73adbea72f0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "42"}],
  SequenceForm["# of fields: ", 42],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839319481*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"ab9e8be4-e19b-4500-a5c9-9903cad75de0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["# of HWS: ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839328576*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"60ffed5a-9fef-4300-b178-04a5eac9051b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839337925*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"4c1ee19b-536f-43be-95f6-93eca8bec40d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "53"}],
  SequenceForm["# of fields: ", 53],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839539921*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"b36542ba-4ffa-4fb8-b6c4-ecbaaa6dc563"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["# of HWS: ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.92693583954648*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"4b5a2c57-56de-4980-b066-1c0724c51b24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS in cohomology: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358395735826`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"70134652-1ed8-4df7-a313-743c5f9765ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["# of fields: ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839876914*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"44dc9c46-11d6-4fda-aea9-e176cdd57a8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of HWS: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839892799*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"1d94d337-7ebb-4bc3-a0a2-a8491a26d759"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of HWS in cohomology: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935839952118*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"13b9720e-040a-467e-8b85-430336c93bd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "93"}],
  SequenceForm["# of fields: ", 93],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.9269358405238533`*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"f5ddc162-3ce4-49d1-ad64-8f904f80aecf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["# of HWS: ", 31],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935840533313*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"aa25a796-ac67-4b88-9c7f-137e287da993"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS in cohomology: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926854088130612*^9, {3.9268542104337683`*^9, 3.926854232090886*^9}, 
   3.926855024281044*^9, 3.926856848836747*^9, 3.926919587623455*^9, 
   3.92691983078596*^9, 3.926919975825128*^9, 3.9269200611011257`*^9, 
   3.926920153568489*^9, 3.92692053258285*^9, 3.926920806903061*^9, 
   3.92692089187037*^9, 3.926922310665704*^9, 3.926935840592258*^9},
 CellLabel->
  "During evaluation of \
In[784]:=",ExpressionUUID->"65094204-d646-4958-a4b1-a3ce06636db3"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926854065663931*^9, 3.926854089757481*^9}, {
   3.9268542119500713`*^9, 3.926854233617897*^9}, 3.926855025777051*^9, 
   3.926856850476821*^9, 3.92691958920811*^9, 3.926919832210312*^9, 
   3.926919977417131*^9, 3.9269200626457148`*^9, 3.926920155067107*^9, 
   3.9269205340852823`*^9, 3.9269208085021553`*^9, 3.926920893376135*^9, 
   3.9269223122051163`*^9, 3.9269358406307983`*^9},
 CellLabel->
  "Out[784]=",ExpressionUUID->"6ea3dd0b-cb56-4894-93b1-4d291f13f0cc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute brackets", "Title",
 CellChangeTimes->{{3.926922912687191*^9, 
  3.926922917222451*^9}},ExpressionUUID->"c869c876-4172-4809-8082-\
c6bf0f482be1"],

Cell[CellGroupData[{

Cell["Compute \[Lambda]-2-bracket", "Section",
 CellChangeTimes->{{3.9044870479591665`*^9, 3.9044870536941013`*^9}, {
  3.905540608244518*^9, 
  3.9055406138659163`*^9}},ExpressionUUID->"0f8cb556-21cf-4cf8-95f3-\
7543ee395d77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contraction", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ",", " ", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"w1_", ",", "w2_"}], "]"}]}], "]"}], ":=", " ", "0"}]], "Input",
 CellChangeTimes->{{3.9044870678172207`*^9, 3.9044870904593563`*^9}, {
  3.9044929955238934`*^9, 3.90449300517029*^9}},
 CellLabel->
  "In[785]:=",ExpressionUUID->"74e6d146-6ad9-434d-b7bc-cfe2876be9f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contraction", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ",", 
    RowBox[{"\[Beta]", "[", 
     RowBox[{"w1_", ",", "w2_"}], "]"}]}], "]"}], ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]11", 
       RowBox[{"(", 
        RowBox[{"z1", " ", "-", "w1"}], " ", ")"}]}], " ", "+", " ", 
      RowBox[{"\[Lambda]12", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", " ", "w2"}], ")"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9044870930831146`*^9, 3.904487112587663*^9}, {
   3.9044930077960234`*^9, 3.9044930257611313`*^9}, {3.9062318823117056`*^9, 
   3.906231893107773*^9}, 3.9062329423103895`*^9, {3.906380753731696*^9, 
   3.906380755965933*^9}, {3.9063810906482735`*^9, 3.906381092947295*^9}, 
   3.9063815451367254`*^9, 3.9067380893983693`*^9, 3.9067499409355316`*^9, 
   3.9069234762798443`*^9, 3.906924412530783*^9, 3.9069862737195115`*^9},
 CellLabel->
  "In[786]:=",ExpressionUUID->"0bfa3bb1-a429-4732-b796-3ef7196b23a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contraction", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ",", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"w1_", ",", "w2_"}], "]"}]}], "]"}], ":=", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]11", 
       RowBox[{"(", 
        RowBox[{"z1", " ", "-", "w1"}], " ", ")"}]}], " ", "+", " ", 
      RowBox[{"\[Lambda]12", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", " ", "w2"}], ")"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9044871141262712`*^9, 3.9044871343992643`*^9}, {
   3.904493031648935*^9, 3.9044930429482346`*^9}, 3.9062279970639706`*^9, 
   3.9062319029911575`*^9, {3.906307945624521*^9, 3.906307947857654*^9}, 
   3.9063803236891203`*^9, 3.9063807006574554`*^9, 3.906381548430587*^9, 
   3.9067380874079847`*^9, 3.906749958545151*^9, 3.9069209067930794`*^9, 
   3.9069234822957444`*^9, 3.906924415421404*^9, 3.906986276875063*^9},
 CellLabel->
  "In[787]:=",ExpressionUUID->"b1e5b4d1-cfc5-41db-a442-0266a531d73f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contraction", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ",", 
    RowBox[{"\[Beta]", "[", 
     RowBox[{"w1_", ",", "w2_"}], "]"}]}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.904487136064291*^9, 3.9044871492636623`*^9}, {
  3.904493046505522*^9, 3.9044930506315517`*^9}},
 CellLabel->
  "In[788]:=",ExpressionUUID->"242cf1e0-e5db-46f6-ac57-8d6bae8c294f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractPosition", "[", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"z1", ",", "z2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.904491608392486*^9, 3.904491616986825*^9}, {
  3.904493068424872*^9, 3.9044930747334843`*^9}},
 CellLabel->
  "In[789]:=",ExpressionUUID->"d34701d9-04d9-4b78-8213-47eaffc108f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractPosition", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], "^", "e_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"z1", ",", "z2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.905595945213238*^9, 3.9055959506409802`*^9}},
 CellLabel->
  "In[790]:=",ExpressionUUID->"bd46a022-3f96-45aa-accb-e664fa13e367"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractPosition", "[", 
   RowBox[{"\[Beta]", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"z1", ",", "z2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9044916178158903`*^9, 3.9044916217487535`*^9}, {
  3.9044930774824543`*^9, 3.9044930829446383`*^9}},
 CellLabel->
  "In[791]:=",ExpressionUUID->"d8af4877-6acf-41e2-815d-6cff05390bf8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvertNPToList", "[", 
   RowBox[{"NP", "[", "A__", "]"}], "]"}], ":=", " ", 
  RowBox[{"{", "A", "}"}]}]], "Input",
 CellChangeTimes->{{3.9044882723790035`*^9, 3.9044883077083454`*^9}},
 CellLabel->
  "In[792]:=",ExpressionUUID->"3e803dd5-13fa-4484-8456-a80ab15da2a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConvertListToNP", "[", 
   RowBox[{"{", "A__", "}"}], "]"}], ":=", " ", 
  RowBox[{"NP", "[", "A", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConvertListToNP", "[", 
   RowBox[{"{", "}"}], "]"}], ":=", " ", "1"}]}], "Input",
 CellChangeTimes->{{3.9044885000045633`*^9, 3.904488535204954*^9}, {
  3.905358618592585*^9, 3.9053586258658094`*^9}},
 CellLabel->
  "In[793]:=",ExpressionUUID->"5429a3f0-120a-443b-b7a4-cae0aaee4c68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsBeta", "[", 
   RowBox[{"\[Beta]", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], "]"}], ":=", "True"}]], "Input",
 CellChangeTimes->{{3.9044893952816005`*^9, 3.90448940544024*^9}, {
  3.9044932342124243`*^9, 3.9044932384899635`*^9}},
 CellLabel->
  "In[795]:=",ExpressionUUID->"929b2c72-2fdd-4715-862f-cbb423c575b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsBeta", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "z1_", "]"}], "[", "z2_", "]"}], "]"}], ":=", 
  "True"}]], "Input",
 CellChangeTimes->{{3.906990492799181*^9, 3.906990493173905*^9}},
 CellLabel->
  "In[796]:=",ExpressionUUID->"b6a2b926-c9be-40fe-8c93-2d8f42f9745e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsBeta", "[", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], "]"}], ":=", "False"}]], "Input",
 CellChangeTimes->{{3.9044894062647524`*^9, 3.904489413133555*^9}, {
  3.9044932402434535`*^9, 3.904493242510532*^9}},
 CellLabel->
  "In[797]:=",ExpressionUUID->"364c130e-6075-4bb9-a123-fdfff133f9a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsBeta", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "z1_", "]"}], "[", "z2_", "]"}], "]"}], ":=", 
  "False"}]], "Input",
 CellChangeTimes->{{3.9069904999609823`*^9, 3.9069905003228273`*^9}},
 CellLabel->
  "In[798]:=",ExpressionUUID->"78085b40-79b8-429b-989a-b5eb205237c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountBetaInList", "[", "A_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"count", " ", "=", " ", "0"}], "}"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", 
        RowBox[{"Length", "[", "A", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IsBeta", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", " ", 
         RowBox[{"count", " ", "=", " ", 
          RowBox[{"count", " ", "+", " ", "1"}]}]}], "]"}]}], "]"}], ";", " ", 
     RowBox[{"Return", "[", 
      RowBox[{"count", ",", " ", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9044893499743185`*^9, 3.904489368386515*^9}, {
   3.90448941672729*^9, 3.9044894685394926`*^9}, 3.9044903262576785`*^9, {
   3.904490476591999*^9, 3.90449048098162*^9}, {3.904490997998373*^9, 
   3.904491016096716*^9}},
 CellLabel->
  "In[799]:=",ExpressionUUID->"cee587c5-44fe-4b97-92aa-efc1c7d625ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ShiftArgument", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"shift1_", ",", " ", "shift2_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"\[Beta]", "[", 
   RowBox[{
    RowBox[{"z1", "+", "shift1"}], ",", " ", 
    RowBox[{"z2", "+", "shift2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904491839209613*^9, 3.9044918518476768`*^9}, {
  3.904493091713524*^9, 3.9044931105313897`*^9}},
 CellLabel->
  "In[800]:=",ExpressionUUID->"7f2ef8e0-063c-47e3-9224-58737842ec9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ShiftArgument", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"z1_", ",", "z2_"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"shift1_", ",", "shift2_"}], "}"}]}], "]"}], ":=", " ", 
  RowBox[{"\[Gamma]", "[", 
   RowBox[{
    RowBox[{"z1", "+", "shift1"}], ",", 
    RowBox[{"z2", "+", "shift2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9044918575474463`*^9, 3.904491870423993*^9}, {
  3.9044931131725903`*^9, 3.904493128064104*^9}},
 CellLabel->
  "In[801]:=",ExpressionUUID->"926f8ba7-3324-49da-970c-6e308ef2b120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ShiftArguments", "[", 
   RowBox[{"A_", ",", " ", 
    RowBox[{"{", 
     RowBox[{"shift1_", ",", "shift2_"}], "}"}]}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"shiftedList", " ", "=", " ", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", " ", 
       RowBox[{"l", "<=", " ", 
        RowBox[{"Length", "[", "A", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", " ", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"shiftedList", ",", 
         RowBox[{"ShiftArgument", "[", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "l", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"shift1", ",", "shift2"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"shiftedList", ",", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904491754203104*^9, 3.904491819262368*^9}, {
  3.9044918784141493`*^9, 3.904491902252227*^9}, {3.904492378360469*^9, 
  3.904492386369128*^9}, {3.904493135983197*^9, 3.9044931517075377`*^9}, {
  3.9075248788480377`*^9, 3.907524891903984*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"c9b51563-a58e-448f-88b8-97dd822dab4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BracketWithPositions", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bracket", " ", "=", " ", "0"}], ",", 
      RowBox[{"lengthA", " ", "=", " ", 
       RowBox[{"Length", "[", "A", "]"}]}], ",", " ", 
      RowBox[{"lengthB", " ", "=", " ", 
       RowBox[{"Length", "[", "B", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", "lengthA"}], ",", 
       RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"m", "=", " ", "1"}], ",", " ", 
         RowBox[{"m", "<=", " ", "lengthB"}], ",", 
         RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"An", " ", "=", " ", 
           RowBox[{"A", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ";", " ", 
          RowBox[{"Bm", "=", " ", 
           RowBox[{"B", "[", 
            RowBox[{"[", "m", "]"}], "]"}]}], ";", 
          RowBox[{"positionAn", " ", "=", " ", 
           RowBox[{"ExtractPosition", "[", "An", "]"}]}], ";", 
          RowBox[{"positionBm", "=", " ", 
           RowBox[{"ExtractPosition", "[", "Bm", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sign", " ", "=", "1"}], ";", "\[IndentingNewLine]", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"IsBeta", "[", "An", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"sign", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"CountBetaInList", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"A", ",", "n"}], "]"}], "]"}], "+", 
                RowBox[{"CountBetaInList", "[", 
                 RowBox[{"Take", "[", 
                  RowBox[{"B", ",", 
                   RowBox[{"m", "-", "1"}]}], "]"}], "]"}], " ", "+", " ", 
                RowBox[{"CountBetaInList", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"B", ",", "m"}], "]"}], "]"}]}], ")"}]}]}], ",", 
            " ", "\[IndentingNewLine]", 
            RowBox[{"sign", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"CountBetaInList", "[", 
                RowBox[{"Drop", "[", 
                 RowBox[{"B", ",", "m"}], "]"}], "]"}], ")"}]}]}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"bracket", " ", "=", " ", 
           RowBox[{"bracket", " ", "+", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"ConvertListToNP", "[", 
               RowBox[{"ShiftArguments", "[", 
                RowBox[{
                 RowBox[{"Drop", "[", 
                  RowBox[{"A", ",", 
                   RowBox[{"{", "n", "}"}]}], "]"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"positionAn", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"positionBm", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", " ", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"positionAn", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"positionBm", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], "}"}]}], 
                "]"}], "]"}], "**", 
              RowBox[{"ConvertListToNP", "[", 
               RowBox[{"Drop", "[", 
                RowBox[{"B", ",", 
                 RowBox[{"{", "m", "}"}]}], "]"}], "]"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Contraction", "[", " ", 
                RowBox[{"An", ",", " ", "Bm"}], "]"}], "sign"}], 
              ")"}]}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"bracket", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.904487164147687*^9, 3.9044873420497847`*^9}, {
   3.904488665454709*^9, 3.904488700268367*^9}, {3.9044895157621994`*^9, 
   3.904489555007124*^9}, {3.904489593096027*^9, 3.9044896382851257`*^9}, {
   3.9044897119703655`*^9, 3.9044897260380163`*^9}, {3.904489791509946*^9, 
   3.9044898016272984`*^9}, {3.9044899363282766`*^9, 3.904490016508857*^9}, {
   3.904490067385336*^9, 3.9044900910082903`*^9}, {3.904490143624709*^9, 
   3.904490211956568*^9}, {3.904490289632352*^9, 3.904490303699572*^9}, {
   3.9044904395120277`*^9, 3.904490452853009*^9}, {3.9044904976495996`*^9, 
   3.904490557936702*^9}, {3.904490618103628*^9, 3.9044906184862275`*^9}, {
   3.9044906648517857`*^9, 3.9044906732483163`*^9}, {3.904490846109699*^9, 
   3.904490849474846*^9}, {3.9044909308675585`*^9, 3.904490930965119*^9}, 
   3.904490961928507*^9, {3.9044910414777985`*^9, 3.9044910416091447`*^9}, {
   3.9044911962839985`*^9, 3.9044912001579323`*^9}, {3.904491346655673*^9, 
   3.904491346840736*^9}, {3.904491513089671*^9, 3.904491513215943*^9}, {
   3.904491929317006*^9, 3.904491931258932*^9}, {3.9044919993550415`*^9, 
   3.9044920209382257`*^9}, {3.9044922230820336`*^9, 
   3.9044922562294207`*^9}, {3.904493170459426*^9, 3.904493253424488*^9}, {
   3.9044933186379375`*^9, 3.904493329152484*^9}, {3.9044933930987945`*^9, 
   3.9044934144146814`*^9}, {3.9050202310349107`*^9, 3.905020316792663*^9}, {
   3.9050261583567343`*^9, 3.9050262465461874`*^9}, 3.906228703440775*^9, {
   3.906229863401437*^9, 3.906229864202986*^9}, 3.906235039668123*^9, {
   3.906235740597114*^9, 3.906235741133178*^9}, {3.9062357888406715`*^9, 
   3.906235789379123*^9}, {3.906304161999819*^9, 3.906304162563393*^9}, 
   3.9063044630529795`*^9, {3.906306688650961*^9, 3.9063066893129992`*^9}, 
   3.9063079406938906`*^9, {3.906380297032382*^9, 3.9063802975398755`*^9}, {
   3.9063803484957695`*^9, 3.906380349174365*^9}, 3.9063806874285245`*^9, {
   3.9063807209004807`*^9, 3.906380721370201*^9}, {3.9063814442422657`*^9, 
   3.906381448254731*^9}, {3.9063814997412643`*^9, 3.906381500255821*^9}, {
   3.9063816120161495`*^9, 3.9063816121389446`*^9}, {3.9067380234281187`*^9, 
   3.906738025514798*^9}, 3.906749395771822*^9, {3.906749591162094*^9, 
   3.906749611212165*^9}, {3.9067504504949503`*^9, 3.9067504551730127`*^9}, 
   3.9067505055467157`*^9, {3.9067507585301733`*^9, 3.9067507621023865`*^9}, {
   3.9067515782769613`*^9, 3.906751580946805*^9}, {3.906751720589692*^9, 
   3.906751729068777*^9}, {3.906916293316881*^9, 3.9069162990244637`*^9}, {
   3.906916416726156*^9, 3.906916417070758*^9}, {3.9069169106246557`*^9, 
   3.9069169217969418`*^9}, {3.906917036231469*^9, 3.9069170401533484`*^9}, {
   3.9069171344095893`*^9, 3.906917134831467*^9}, {3.9069171731198854`*^9, 
   3.9069171766784945`*^9}, 3.906917242886285*^9, {3.906917368145194*^9, 
   3.9069173846079764`*^9}, 3.9069175459256506`*^9, {3.906917609328285*^9, 
   3.906917647156399*^9}, {3.9069181354762573`*^9, 3.906918162597776*^9}, {
   3.9069186418584814`*^9, 3.9069186420894833`*^9}, {3.906918695825288*^9, 
   3.9069187491892414`*^9}, {3.9069188343018837`*^9, 3.906918844231283*^9}, {
   3.9069189291064544`*^9, 3.906918940695154*^9}, {3.906920380166644*^9, 
   3.906920402834835*^9}, 3.9069205221801353`*^9, {3.9069242704662647`*^9, 
   3.9069242802010393`*^9}, {3.9075123213432217`*^9, 
   3.9075123270277596`*^9}, {3.9075945431478577`*^9, 
   3.9075945459895926`*^9}, {3.9075945907561703`*^9, 
   3.9075946134070344`*^9}, {3.9075957750961046`*^9, 3.9075957761179423`*^9}},
 CellLabel->
  "In[803]:=",ExpressionUUID->"8068345c-8c05-4063-a758-66d6c72b5e93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExpandSingleTerm", "[", 
   RowBox[{"term_", ",", " ", "expansionSpecifications__"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"term", ",", " ", "expansionSpecifications"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"a_", ",", "b_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"n1_", ",", "n2_"}], "]"}], "->", 
          RowBox[{
           RowBox[{"\[Beta]", "[", 
            RowBox[{"a", "+", "n1"}], "]"}], "[", 
           RowBox[{"b", "+", "n2"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"\[Beta]", "[", 
           RowBox[{"n9_", ",", "n10_"}], "]"}], "->", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "n9", "]"}], "[", "n10", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Gamma]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"a_", ",", "b_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"n3_", ",", "n4_"}], "]"}], "->", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"a", "+", "n3"}], "]"}], "[", 
           RowBox[{"b", "+", "n4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"n7_", ",", "n8_"}], "]"}], "->", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", "n7", "]"}], "[", "n8", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "^", "t_"}], ")"}], "[", 
           RowBox[{"n5_", ",", "n6_"}], "]"}], "->", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "^", "t"}], ")"}], "[", "n5", "]"}], "[", 
            "n6", "]"}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Gamma]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"a_", ",", "b_"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"n7_", ",", "n8_"}], "]"}], "^", "u_"}], ")"}], "->", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "^", "u"}], ")"}], "[", 
            RowBox[{"a", "+", "n7"}], "]"}], "[", 
           RowBox[{"b", "+", "n8"}], "]"}]}]}], "}"}]}], " ", "//", 
      "Expand"}], "//", " ", "Normal"}], " ", ")"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.904497679370863*^9, 3.9044977028025007`*^9}, {
   3.9044977537773457`*^9, 3.9044978134342213`*^9}, {3.904498001734349*^9, 
   3.9044980105713034`*^9}, {3.904498047373125*^9, 3.9044980795515685`*^9}, {
   3.9044987953236094`*^9, 3.904498800199654*^9}, {3.9045004404974985`*^9, 
   3.904500454636151*^9}, {3.904500506297381*^9, 3.9045005066803265`*^9}, {
   3.9045016668696456`*^9, 3.904501687533845*^9}, 3.904501793084118*^9, {
   3.904501886647752*^9, 3.904501890062334*^9}, {3.904567873046698*^9, 
   3.9045678747151027`*^9}, {3.9050277081532*^9, 3.9050277539957275`*^9}, {
   3.907526016745973*^9, 3.907526068242792*^9}, {3.9075268217869515`*^9, 
   3.907526858209526*^9}, {3.907527474125706*^9, 3.907527485914237*^9}, {
   3.9075277920350485`*^9, 3.907527799519945*^9}, {3.9075283801938934`*^9, 
   3.9075283857659054`*^9}, {3.90753039963083*^9, 3.9075304015398235`*^9}, {
   3.907530521089017*^9, 3.907530530037174*^9}, {3.907530721706691*^9, 
   3.907530722083954*^9}, {3.9075307805020275`*^9, 3.9075308088971615`*^9}, {
   3.9075309160245647`*^9, 3.907530931002996*^9}},
 CellLabel->
  "In[804]:=",ExpressionUUID->"a4f49896-bd88-4c6d-a4f7-5741857ca4fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{
    RowBox[{"Plus", "[", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", " ", 
    "expansionSpecifications__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SeriesExpandNP", "[", 
    RowBox[{"A", ",", " ", "expansionSpecifications"}], "]"}], "+", 
   RowBox[{"SeriesExpandNP", "[", 
    RowBox[{
     RowBox[{"Plus", "[", "B", "]"}], ",", " ", "expansionSpecifications"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9045818748724227`*^9, 3.904581882384106*^9}, {
   3.904581969156324*^9, 3.904581977075886*^9}, {3.9045820148934813`*^9, 
   3.9045820242631106`*^9}, {3.9045820826409955`*^9, 3.9045820833018985`*^9}, 
   3.904582609919876*^9},
 CellLabel->
  "In[805]:=",ExpressionUUID->"e6908cb5-53e7-4fbf-8968-24286b3a3e88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"c_", " ", ",", 
      RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", " ", 
    "expansionSpecifications__"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"c", ",", " ", "expansionSpecifications"}], "]"}], "//", 
     "Normal"}], ")"}], 
   RowBox[{"SeriesExpandNP", "[", 
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], ",", " ", "expansionSpecifications"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.907526669559534*^9, 3.907526671888256*^9}},
 CellLabel->
  "In[806]:=",ExpressionUUID->"7a5207be-b236-42a6-bdcb-79f5c8fbafa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{
      RowBox[{"Exp", "[", "b_", "]"}], ",", 
      RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", " ", 
    "expansionSpecifications__"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", " ", 
      RowBox[{
       RowBox[{"Exp", "[", "b", "]"}], ",", " ", "expansionSpecifications"}], 
      "]"}], "//", "Normal"}], ")"}], 
   RowBox[{"SeriesExpandNP", "[", 
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], ",", " ", "expansionSpecifications"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9045777043119335`*^9, 3.9045777086012955`*^9}, {
  3.9045777710480976`*^9, 3.904577772476182*^9}, {3.905021733452182*^9, 
  3.905021735560237*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"fb8d5165-6055-47c7-910f-a76644be4ee7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{
    RowBox[{"NP", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], ",", " ", 
    "expansionSpecifications__"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandSingleTerm", "[", 
     RowBox[{"A", ",", "expansionSpecifications"}], "]"}], "**", 
    RowBox[{"SeriesExpandNP", "[", 
     RowBox[{
      RowBox[{"NP", "[", "B", "]"}], ",", "expansionSpecifications"}], 
     "]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9044978442783265`*^9, 3.904497851708721*^9}, 
   3.9044979563315043`*^9, {3.904497986909229*^9, 3.9044979875772705`*^9}, {
   3.904498020241206*^9, 3.904498053710764*^9}, {3.9044981287859*^9, 
   3.9044981303804264`*^9}, {3.90449831967074*^9, 3.904498321195573*^9}, 
   3.904498614952095*^9, {3.9045029582689576`*^9, 3.9045029588789005`*^9}, {
   3.9045029950888853`*^9, 3.9045030642194223`*^9}, 3.9045049941203938`*^9, {
   3.9045050384648876`*^9, 3.9045050529842744`*^9}, {3.9045817863666077`*^9, 
   3.904581787390132*^9}, {3.9050217371682196`*^9, 3.9050217386584463`*^9}, {
   3.9075308810885696`*^9, 3.90753088233129*^9}},
 CellLabel->
  "In[808]:=",ExpressionUUID->"9b93db08-c980-4b03-95cf-84ae4b872c9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{
    RowBox[{"NP", "[", 
     RowBox[{"A_", ",", " ", "B__"}], "]"}], ",", 
    "expansionSpecifications__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandSingleTerm", "[", 
     RowBox[{"A", ",", "expansionSpecifications"}], "]"}], "**", 
    RowBox[{"SeriesExpandNP", "[", 
     RowBox[{
      RowBox[{"NP", "[", "B", "]"}], ",", "expansionSpecifications"}], 
     "]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.904500155153597*^9, 3.904500175382018*^9}, {
  3.9045005542757425`*^9, 3.9045005555775437`*^9}, {3.904502425297213*^9, 
  3.904502426439294*^9}, {3.9045037496638536`*^9, 3.904503759450961*^9}, {
  3.905021750991132*^9, 3.9050217529109015`*^9}, {3.9075303498481617`*^9, 
  3.907530350976801*^9}},
 CellLabel->
  "In[809]:=",ExpressionUUID->"99856b1d-1242-45f1-963a-d34e771ad730"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{
    RowBox[{"NP", "[", 
     RowBox[{"A___", ",", "B_"}], "]"}], ",", " ", 
    "expansionSpecifications__"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"NP", "[", "A", "]"}], " ", "**", " ", 
    RowBox[{"ExpandSingleTerm", "[", 
     RowBox[{"B", ",", "expansionSpecifications"}], "]"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9044978442783265`*^9, 3.904497851708721*^9}, 
   3.9044979563315043`*^9, {3.904497986909229*^9, 3.9044979875772705`*^9}, {
   3.904498020241206*^9, 3.904498053710764*^9}, {3.9044981287859*^9, 
   3.9044981303804264`*^9}, {3.90449831967074*^9, 3.904498321195573*^9}, 
   3.904498614952095*^9, {3.9045029582689576`*^9, 3.9045029588789005`*^9}, {
   3.9045029950888853`*^9, 3.9045030642194223`*^9}, 3.9045049941203938`*^9, {
   3.904581801294215*^9, 3.9045818022766113`*^9}, {3.905021754565201*^9, 
   3.905021756166555*^9}, {3.907530353936673*^9, 3.907530355029478*^9}},
 CellLabel->
  "In[810]:=",ExpressionUUID->"58b9e56a-aee0-4d2b-98fa-65ff5a255eae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesExpandNP", "[", 
   RowBox[{"A_", ",", " ", "expansionSpecifications__"}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"ExpandSingleTerm", "[", 
    RowBox[{"A", ",", "expansionSpecifications"}], "]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9045072526772404`*^9, 3.9045072654202895`*^9}, {
  3.90752653882266*^9, 3.907526546829526*^9}, {3.907530569688586*^9, 
  3.907530570855373*^9}},
 CellLabel->
  "In[811]:=",ExpressionUUID->"c2da78a5-c4ff-4b00-8bcb-b3bb1996d8f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemoveNonFields", "[", 
    RowBox[{"power_", ",", " ", "powerString_"}], "]"}], "[", 
   RowBox[{"Plus", "[", 
    RowBox[{"A_", ",", "B__"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RemoveNonFields", " ", "[", 
     RowBox[{"power", ",", " ", "powerString"}], "]"}], "[", "A", "]"}], "+", 
   RowBox[{
    RowBox[{"RemoveNonFields", "[", 
     RowBox[{"power", ",", " ", "powerString"}], "]"}], "[", 
    RowBox[{"Plus", "[", "B", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9038090627005424`*^9, 3.903809069461008*^9}, {
  3.903968179439381*^9, 3.903968180933481*^9}, {3.903968284434812*^9, 
  3.90396828821964*^9}, {3.9039684807646427`*^9, 3.9039684854174027`*^9}, {
  3.9039685171305065`*^9, 3.903968527283576*^9}, {3.9039688124557242`*^9, 
  3.903968816400301*^9}, {3.9039689375423555`*^9, 3.903968939670162*^9}, {
  3.903969126197281*^9, 3.903969127512024*^9}, {3.903969526847335*^9, 
  3.9039695977908063`*^9}, {3.904488185519965*^9, 3.9044882036124268`*^9}, {
  3.904573024360408*^9, 3.904573035757482*^9}, {3.90501769028767*^9, 
  3.905017703602825*^9}, {3.90501774907248*^9, 3.9050177516968203`*^9}, {
  3.905017795192955*^9, 3.9050177965855675`*^9}, {3.9050180125847564`*^9, 
  3.9050180205156736`*^9}, {3.9050186432849636`*^9, 3.9050186526085634`*^9}},
 CellLabel->
  "In[812]:=",ExpressionUUID->"41e16cb4-32dc-419b-a4a6-31d47b5e669a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemoveNonFields", "[", 
    RowBox[{"power_", ",", " ", "powerString_"}], "]"}], "[", 
   RowBox[{"Times", "[", 
    RowBox[{"c_", " ", ",", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{
    RowBox[{"RemoveNonFields", "[", 
     RowBox[{
      RowBox[{"power", " ", "*", " ", "c"}], ",", " ", "powerString"}], "]"}],
     "[", 
    RowBox[{"NP", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903807085495405*^9, 3.9038071024500475`*^9}, {
  3.903872060079279*^9, 3.9038720644187765`*^9}, {3.9039695404614086`*^9, 
  3.9039696014113274`*^9}, {3.904488207629833*^9, 3.9044882131604795`*^9}, {
  3.90457303894203*^9, 3.9045730473159103`*^9}, {3.9045731723912754`*^9, 
  3.9045731733456907`*^9}, {3.90457354622412*^9, 3.904573571413332*^9}, {
  3.9045741298569903`*^9, 3.904574135250206*^9}, {3.9045744546791635`*^9, 
  3.9045744567564464`*^9}, {3.9050177067141094`*^9, 3.9050177157270813`*^9}, {
  3.905017753498505*^9, 3.9050177539146132`*^9}, {3.9050180595675116`*^9, 
  3.9050180667590866`*^9}, {3.9050186564998894`*^9, 3.905018661463669*^9}},
 CellLabel->
  "In[813]:=",ExpressionUUID->"c26e0818-ab9f-4056-929a-ca7b9f3aef9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemoveNonFields", "[", 
    RowBox[{"power_", ",", " ", "powerString_"}], "]"}], "[", 
   RowBox[{"NP", "[", "A__", "]"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"coeffs", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"fieldList", " ", "=", " ", 
       RowBox[{"ConvertNPToList", "[", 
        RowBox[{"NP", "[", "A", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", 
        RowBox[{"Length", "[", "fieldList", "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"fieldN", " ", "=", " ", 
         RowBox[{"fieldList", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ";", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"IsNotField", "[", "fieldN", "]"}]}], ",", " ", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"result", ",", " ", "fieldN"}], "]"}], ",", 
          RowBox[{"coeffs", " ", "=", "  ", 
           RowBox[{"coeffs", "*", "fieldN"}]}]}], "]"}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"powerString", " ", "===", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"coeffs", " ", 
          RowBox[{"ConvertListToNP", "[", "result", "]"}]}], ",", "Module"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"coeffs", "*", "power"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Lambda]", "->", "1"}], ",", 
               RowBox[{"\[Lambda]11", "->", "1"}], ",", 
               RowBox[{"\[Lambda]12", "->", "1"}], ",", 
               RowBox[{"\[Lambda]31", "->", "1"}], ",", 
               RowBox[{"\[Lambda]32", "->", "1"}], ",", " ", 
               RowBox[{"\[Lambda]21", "->", "1"}], ",", " ", 
               RowBox[{"\[Lambda]22", "->", "1"}]}], "}"}]}], ",", 
            "powerString"}], "]"}], "!=", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{
           RowBox[{"coeffs", " ", 
            RowBox[{"ConvertListToNP", "[", "result", "]"}]}], ",", 
           "Module"}], "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"0", ",", "Module"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQnXxJ3zZV/K3jFN4z7iD6Vtt3fxB9TfdYIIhenLpA
tQNIX23U1QDRR86K64Doy2Zy+iA65BODMYh22xcPpuP2/npnJfHWUeuq83sQ
vUZ1iZQ1kOabwCkNoq2OM6WC6AQXfTD9bOOOTBAt/XVrHog+1K5cBqJz/reD
aZYGtzoQPVnbuAlEF8cemwWiRe1Y54BongSLxSB60u/ra0C01Fqr3SDa7up1
MC1X+/goiP5yVP4YiJ7wO6vRBkhve3u9DUQ37d40C0S/bA5YAKL12xuWgOgT
DuvBtIe99UoQ/eloKZh+kil53kryreN6yRkXQHR27ttmYymg/o97W0A0AGAk
mIM=
  "],
 CellLabel->
  "In[814]:=",ExpressionUUID->"28984873-5f3f-4ad5-9925-99eafad911ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemoveNonFields", "[", "power_", "]"}], "[", "A_", "]"}], ":=", 
  "A"}]], "Input",
 CellChangeTimes->{{3.904573180987613*^9, 3.90457319098365*^9}, {
  3.9050182970386786`*^9, 3.905018299064159*^9}},
 CellLabel->
  "In[815]:=",ExpressionUUID->"d01501ee-00ca-49fd-978a-1476b4651ce9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemoveNonFields", "[", "power_", "]"}], "[", "A_", "]"}], ":=", 
  "A"}]], "Input",
 CellChangeTimes->{{3.904573180987613*^9, 3.90457319098365*^9}, {
  3.9050182970386786`*^9, 3.905018299064159*^9}},
 CellLabel->
  "In[816]:=",ExpressionUUID->"006b3b3d-6653-4177-b718-d58dc47756b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemoveNonFields", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", "A_", "]"}], ":=", "A"}]], "Input",
 CellChangeTimes->{{3.9055899166724257`*^9, 3.9055899258675995`*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"c396b084-6f56-4516-91f6-702f41a77fc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetInsideOfList", "[", 
   RowBox[{"{", "A__", "}"}], "]"}], ":=", "A"}]], "Input",
 CellChangeTimes->{{3.9049411741936917`*^9, 3.9049411859656553`*^9}},
 CellLabel->
  "In[818]:=",ExpressionUUID->"b8b185f8-1b1a-45d2-91bd-9f7246619429"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GivePositionToField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], ",", " ", "z1_", 
    ",", "z2_"}], "]"}], ":=", 
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"z1", ",", "z2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GivePositionToField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
     "]"}], ",", " ", "z1_", ",", "z2_"}], "]"}], ":=", 
  RowBox[{"Nest", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"z1", ",", "z2"}], "]"}]}], "]"}], " ", "&"}], ",", " ", "1", 
    ",", "k"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GivePositionToField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], ",", " ", "z1_", 
    ",", "z2_"}], "]"}], ":=", 
  RowBox[{"\[Beta]", "[", 
   RowBox[{"z1", ",", "z2"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ExtractDerivatives", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"{", 
   RowBox[{"n", ",", "m"}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"ExtractDerivatives", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "k_"}], ")"}], "[", "n_", "]"}], "[", "m_", 
    "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{"n", ",", "m"}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"ExtractDerivatives", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "n_", "]"}], "[", "m_", "]"}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"{", 
   RowBox[{"n", ",", "m"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9049353300242915`*^9, 3.9049353525184917`*^9}, {
   3.904935555131777*^9, 3.9049355909988155`*^9}, 3.904936182768476*^9, {
   3.9049362351774187`*^9, 3.9049362390645437`*^9}, {3.9049369541744785`*^9, 
   3.9049369655335574`*^9}, 3.9050164153887444`*^9, {3.905596151727973*^9, 
   3.9055961940621014`*^9}, {3.9055962308720036`*^9, 3.905596231803146*^9}},
 CellLabel->
  "In[819]:=",ExpressionUUID->"56d6978f-39f4-476c-84b7-b43d3a5dd397"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CreatePowerString", "[", "args_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"power", " ", "=", " ", "1"}], "}"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"k", "<=", " ", 
        RowBox[{"Length", "[", "args", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"arg", " ", "=", " ", 
         RowBox[{"args", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", 
        RowBox[{"power", " ", "=", 
         RowBox[{"power", " ", "*", " ", 
          RowBox[{
           RowBox[{"arg", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "^", 
           RowBox[{"arg", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}]}]}], "]"}], " ", ";", 
     RowBox[{"Return", "[", 
      RowBox[{"power", ",", " ", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905018501893457*^9, 3.9050186019643197`*^9}},
 CellLabel->
  "In[825]:=",ExpressionUUID->"d51c806e-0024-4f27-ba00-82e60db88489"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A_", ",", " ", "B__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"C__", ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"C", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"C", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.904943403189931*^9, 3.904943458448872*^9}, {
   3.905023216679878*^9, 3.905023261393381*^9}, 3.905023489377448*^9, {
   3.905023542657118*^9, 3.9050235709915247`*^9}, {3.9050236046749196`*^9, 
   3.9050236080507116`*^9}},
 CellLabel->
  "In[826]:=",ExpressionUUID->"9039566f-2e2c-45e5-ab5c-a82f281d1507"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A__", ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"B_", ",", "C__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.9049434690276365`*^9, 3.904943504871292*^9}, 
   3.905023491426839*^9, {3.90502357498742*^9, 3.9050236111386023`*^9}},
 CellLabel->
  "In[827]:=",ExpressionUUID->"92bb591d-02ab-41ed-b852-417a5b758a60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A1_", ",", "A2___"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"B1_", ",", "B2___"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B1", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "B2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], "  ", "+", 
   " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "A2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "B2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.904944020584951*^9, 3.9049440746497493`*^9}, 
   3.9050234119054136`*^9, {3.9050234837134314`*^9, 3.9050234854350824`*^9}, {
   3.9050236133912277`*^9, 3.9050236541370797`*^9}},
 CellLabel->
  "In[828]:=",ExpressionUUID->"7e20a37e-0275-43b5-a42a-317b6200b129"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", " ", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "B__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904943336093139*^9, 3.9049433764814234`*^9}, {
   3.9049436892023983`*^9, 3.904943699031427*^9}, {3.904944345252508*^9, 
   3.9049443509463434`*^9}, 3.9050230457034883`*^9},
 CellLabel->
  "In[829]:=",ExpressionUUID->"b385224f-e828-4bf2-a866-1703f0188e37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", " ", 
        RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049433894328265`*^9, 3.9049433915560217`*^9}, {
   3.904943702767337*^9, 3.9049437132514925`*^9}, 3.905023050106287*^9},
 CellLabel->
  "In[830]:=",ExpressionUUID->"cf7ea74e-8208-420c-b814-40917a2e44d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c1_", ",", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c2_", ",", " ", 
        RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c1", " ", "c2", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049444054244328`*^9, 3.904944424077176*^9}, {
  3.9050230550476255`*^9, 3.9050230584723816`*^9}},
 CellLabel->
  "In[831]:=",ExpressionUUID->"022e945f-6a8d-489a-8ab1-e98bbad2b6e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpreadGammas", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "^", "v1_"}], ")"}], "[", "v2_", "]"}], "[", "v3_", 
    "]"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "v2", "]"}], "[", "v3", "]"}], ",", "v1"}], 
    "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.9075948207241845`*^9, 3.907594886041069*^9}, {
  3.907594983573105*^9, 3.9075950167762084`*^9}, {3.907595242702395*^9, 
  3.907595243947009*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"451b66f5-ad62-4904-931b-06f78eb36603"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpreadGammas", "[", "A_", "]"}], ":=", "A"}]], "Input",
 CellChangeTimes->{{3.907595020939962*^9, 3.9075950246273556`*^9}, {
  3.9075951427734003`*^9, 3.9075951435079885`*^9}},
 CellLabel->
  "In[833]:=",ExpressionUUID->"db90db53-2d64-43e1-9f9a-f7ae720f4c7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "B__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}]}], "]"}], ":=", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"args", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"prod1", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"prod2", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"coeff", " ", "=", " ", 
       RowBox[{
        RowBox[{"Factorial", "[", "der1", "]"}], "*", 
        RowBox[{"Factorial", "[", "der2", "]"}], "*", 
        RowBox[{"Factorial", "[", "der3", "]"}], "*", 
        RowBox[{"Factorial", "[", "der4", "]"}]}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"spreadA", " ", "=", " ", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"Map", "[", 
         RowBox[{"SpreadGammas", ",", 
          RowBox[{"{", "A", "}"}]}], "]"}], "]"}], "//", "Flatten"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"spreadB", " ", "=", " ", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"Map", "[", 
         RowBox[{"SpreadGammas", ",", 
          RowBox[{"{", "B", "}"}]}], "]"}], "]"}], "//", "Flatten"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", 
        RowBox[{"Length", "[", "spreadA", "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldN", " ", "=", " ", 
         RowBox[{"spreadA", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesN", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldN", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varN1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varN2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN1", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN2", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", "!=", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varN1", ",", "0", ",", " ", "derN1"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN2", "!=", "0"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varN2", ",", "0", ",", " ", "derN2"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", 
                 RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", "z2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", 
                  RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", "z2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", 
        RowBox[{"Length", "[", "spreadB", "]"}]}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldM", " ", "=", " ", 
         RowBox[{"spreadB", "[", 
          RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesM", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldM", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varM1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<w\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varM2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<w\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derM1", " ", "=", " ", 
         RowBox[{"derivativesM", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derM2", " ", "=", " ", 
         RowBox[{"derivativesM", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derM1", "!=", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varM1", ",", "0", ",", " ", "derM1"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derM2", "!=", "0"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varM2", ",", "0", ",", " ", "derM2"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derM1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derM2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod2", " ", "=", " ", 
              RowBox[{"prod2", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldM", ",", " ", 
                 RowBox[{"w1", " ", "+", " ", "varM1"}], ",", " ", 
                 RowBox[{"w2", " ", "+", " ", "varM2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod2", " ", "=", " ", 
              RowBox[{"prod2", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldM", ",", " ", 
                 RowBox[{"w1", " ", "+", " ", "varM1"}], ",", " ", "w2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derM2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod2", " ", "=", " ", 
               RowBox[{"prod2", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldM", ",", " ", "w1", " ", ",", " ", 
                  RowBox[{"w2", " ", "+", " ", "varM2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod2", " ", "=", " ", 
               RowBox[{"prod2", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldM", ",", " ", "w1", " ", ",", " ", "w2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesM", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesM", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"args", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"args", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"z1", ",", "0", ",", "der1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "0", ",", "der2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w1", ",", "0", ",", "der3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w2", ",", "0", ",", "der4"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"powerString", " ", "=", " ", 
      RowBox[{"CreatePowerString", "[", "args", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"flattenArgs", " ", "=", " ", 
      RowBox[{"args", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "x__", "}"}], "->", "x"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bracket", " ", "=", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"coeff", " ", "*", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{"RemoveNonFields", "[", 
              RowBox[{"1", ",", " ", "powerString"}], "]"}], ",", 
             RowBox[{
              RowBox[{"SeriesExpandNP", "[", 
               RowBox[{
                RowBox[{"BracketWithPositions", "[", 
                 RowBox[{
                  RowBox[{"ConvertNPToList", "[", "prod1", "]"}], ",", 
                  RowBox[{"ConvertNPToList", "[", "prod2", "]"}]}], "]"}], 
                ",", "flattenArgs"}], "]"}], "//", 
              RowBox[{"Expand", "/.", 
               RowBox[{"{", 
                RowBox[{"Plus", "->", "List"}], "}"}]}]}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"List", "->", "Plus"}], "}"}]}], ",", "flattenArgs"}], 
         "]"}]}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"bracket", ",", "Module"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.90493521634379*^9, 3.9049352581355577`*^9}, {
   3.904935367418537*^9, 3.9049353978240614`*^9}, {3.90493546921455*^9, 
   3.904935492032576*^9}, {3.9049356762129755`*^9, 3.9049356973477244`*^9}, {
   3.9049369811229663`*^9, 3.9049370572307253`*^9}, {3.9049371240242996`*^9, 
   3.9049372090005417`*^9}, {3.9049372521129704`*^9, 3.904937328518975*^9}, {
   3.904937368244576*^9, 3.9049375822842903`*^9}, {3.9049376133930707`*^9, 
   3.904937628709237*^9}, {3.9049376848006907`*^9, 3.9049377055448337`*^9}, {
   3.9049377464813423`*^9, 3.90493779849655*^9}, {3.904937836961759*^9, 
   3.904937843737363*^9}, {3.904937992057269*^9, 3.904938122235795*^9}, {
   3.90493869936858*^9, 3.9049387067746806`*^9}, {3.9049399094726577`*^9, 
   3.904939931148506*^9}, {3.9049399926357107`*^9, 3.9049399963578515`*^9}, {
   3.904940039562479*^9, 3.90494009965408*^9}, {3.9049401514509535`*^9, 
   3.9049402703901386`*^9}, {3.9049411914066086`*^9, 
   3.9049411946720033`*^9}, {3.904941439247825*^9, 3.9049415106807847`*^9}, {
   3.9049415704809513`*^9, 3.9049417871008453`*^9}, {3.9049419065980034`*^9, 
   3.904941929983479*^9}, {3.9049419830544977`*^9, 3.9049420220872145`*^9}, {
   3.9049421168345203`*^9, 3.904942122483403*^9}, {3.904942155785698*^9, 
   3.9049421583140373`*^9}, {3.9049422246845875`*^9, 3.904942294604099*^9}, {
   3.904942345912521*^9, 3.9049424822754*^9}, {3.9049425240003076`*^9, 
   3.904942616834871*^9}, {3.9049426485724983`*^9, 3.9049426495092916`*^9}, {
   3.9049427861707325`*^9, 3.9049427899016976`*^9}, {3.904942851873986*^9, 
   3.904942864356598*^9}, {3.904942975295625*^9, 3.9049429765140295`*^9}, {
   3.904943087145817*^9, 3.9049431078389*^9}, {3.9050157358063498`*^9, 
   3.905015802757168*^9}, {3.905015877693108*^9, 3.9050158806184435`*^9}, {
   3.90501610706874*^9, 3.905016110880805*^9}, {3.9050161686040874`*^9, 
   3.9050162040165014`*^9}, {3.9050163174083366`*^9, 
   3.9050163244667563`*^9}, {3.905016454075348*^9, 3.905016461376158*^9}, {
   3.90501652977499*^9, 3.9050165537360744`*^9}, {3.90501661450996*^9, 
   3.9050166151052895`*^9}, {3.9050166993389454`*^9, 
   3.9050167033341026`*^9}, {3.9050170555339413`*^9, 
   3.9050170589091434`*^9}, {3.9050174142395983`*^9, 
   3.9050174210213795`*^9}, {3.9050174990581856`*^9, 
   3.9050175011321573`*^9}, {3.905017731090452*^9, 3.9050177311758204`*^9}, {
   3.9050179224373603`*^9, 3.905017926658924*^9}, {3.905018090919574*^9, 
   3.905018090990348*^9}, {3.90501862143386*^9, 3.9050186375850487`*^9}, {
   3.9050189841022844`*^9, 3.9050189851926317`*^9}, {3.9050191096019354`*^9, 
   3.9050191140679545`*^9}, {3.905019190283438*^9, 3.905019194548334*^9}, {
   3.9050192837460403`*^9, 3.9050193049808073`*^9}, {3.905019365005563*^9, 
   3.9050193673431644`*^9}, {3.905019407026626*^9, 3.905019409532856*^9}, {
   3.9050194471952124`*^9, 3.9050194617984657`*^9}, {3.905019496252703*^9, 
   3.9050195107829027`*^9}, {3.9050195686847725`*^9, 3.905019571319291*^9}, {
   3.905019655820326*^9, 3.9050196681988273`*^9}, {3.9050197098794556`*^9, 
   3.9050198534459267`*^9}, {3.905019886526007*^9, 3.9050199701942406`*^9}, {
   3.9050200010342307`*^9, 3.9050200012945147`*^9}, {3.905020034705488*^9, 
   3.9050200540426884`*^9}, {3.905021124118361*^9, 3.9050211250563197`*^9}, {
   3.9050213113899546`*^9, 3.9050213990542793`*^9}, {3.9050216119677267`*^9, 
   3.9050216251728435`*^9}, {3.9050216827771397`*^9, 3.905021685626641*^9}, {
   3.9050217776425858`*^9, 3.905021783680256*^9}, 3.9050254744224205`*^9, {
   3.905164321612811*^9, 3.9051645679672155`*^9}, {3.905164625236495*^9, 
   3.905164627642767*^9}, {3.9051647999264545`*^9, 3.9051648033366227`*^9}, {
   3.9051654205549917`*^9, 3.9051654680676527`*^9}, {3.905527554682032*^9, 
   3.9055275576681476`*^9}, {3.90554464879255*^9, 3.905544661769501*^9}, {
   3.9055452970784073`*^9, 3.905545298475056*^9}, {3.906060810594688*^9, 
   3.9060608112251787`*^9}, {3.907509965445402*^9, 3.9075099705864344`*^9}, {
   3.9075100028330812`*^9, 3.907510007712276*^9}, {3.9075100603199797`*^9, 
   3.9075100634421253`*^9}, {3.9075102476642303`*^9, 
   3.9075102501461678`*^9}, {3.907511342606195*^9, 3.907511347146538*^9}, {
   3.9075122086753473`*^9, 3.907512246296813*^9}, {3.9075166210396557`*^9, 
   3.9075166329402084`*^9}, {3.9075166891634464`*^9, 
   3.9075166897238364`*^9}, {3.9075950276773386`*^9, 
   3.9075951191881676`*^9}, {3.9075957551104383`*^9, 3.907595759119314*^9}, {
   3.907595814619499*^9, 3.9075958147393084`*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"be9f5b11-6b1e-45da-8852-88ac9cc7b895"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9269167834077377`*^9, 
  3.926916783852714*^9}},ExpressionUUID->"07450c07-f862-43ef-9ea1-\
78905449e83f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lambda", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", "Expand"}], 
    "//", "CanonicalOrder"}], ")"}], " ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]11", " ", "s1"}], " ", "+", " ", 
        RowBox[{"der1", "[", "s1", "]"}]}], ")"}]}], "//", "Expand"}], "//", 
    "CanonicalOrder"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.926916858929496*^9, 3.92691686211797*^9}, {
   3.926917016804781*^9, 3.926917037678732*^9}, {3.926917170395644*^9, 
   3.9269171726929502`*^9}, {3.926917647350438*^9, 3.926917649881537*^9}, {
   3.926917700020101*^9, 3.9269177259681053`*^9}, {3.926917806147808*^9, 
   3.926917828072792*^9}, {3.926917861333869*^9, 3.926917873744392*^9}, {
   3.926918216748887*^9, 3.926918235122261*^9}, {3.9269182996212597`*^9, 
   3.926918321480747*^9}, {3.926918485337541*^9, 3.926918548929098*^9}, 
   3.926918853375422*^9, {3.926918900843582*^9, 3.92691891992714*^9}, {
   3.926918970445472*^9, 3.926918985473055*^9}, 3.926919016558217*^9, {
   3.926919194003324*^9, 3.9269192006242123`*^9}, {3.926920928521392*^9, 
   3.926920937684331*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"fffcd8cb-507e-4983-8eda-25e7957f57ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{"3", " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"\[Lambda]11", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{"2", " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.926917536366482*^9, {3.926917644297205*^9, 3.926917650225039*^9}, 
   3.926917906847563*^9, 3.926918240695891*^9, {3.926918312374403*^9, 
   3.926918319021995*^9}, 3.926918549280678*^9, 3.926918858997307*^9, {
   3.926918904628542*^9, 3.926918923618019*^9}, 3.926919143938138*^9, 
   3.9269192088108873`*^9, 3.926919589927237*^9, 3.926919832903124*^9, 
   3.926919978288719*^9, 3.926920063359589*^9, 3.926920155756693*^9, 
   3.926920534752808*^9, 3.9269208090467033`*^9, {3.926920893845859*^9, 
   3.926920938166946*^9}, 3.926922312922147*^9, 3.9269358410459642`*^9},
 CellLabel->
  "Out[835]=",ExpressionUUID->"43adbbf7-8388-4495-a4dc-a4d0c172f9a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
        RowBox[{
         RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], " ", "==", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Lambda]11"}], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.926918601172394*^9, 3.926918612671424*^9}, 
   3.926920970598393*^9},
 CellLabel->
  "In[836]:=",ExpressionUUID->"fb586bc1-b72c-4e61-924b-d70fce269e84"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926918608467803*^9, 3.9269186134916973`*^9}, 
   3.926919590005994*^9, 3.926919833001588*^9, 3.9269199783723927`*^9, 
   3.9269200634375267`*^9, 3.9269201558761797`*^9, 3.92692053484798*^9, 
   3.926920809169238*^9, 3.926920893949301*^9, 3.926920970895591*^9, 
   3.9269223129725523`*^9, 3.926935841085009*^9},
 CellLabel->
  "Out[836]=",ExpressionUUID->"da39fb41-9bff-4810-9154-a39f51e053be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lambda", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NP", "[", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", "Expand"}], 
    "//", "CanonicalOrder"}], ")"}], "==", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9269209849187517`*^9, 3.9269210067475653`*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"b422f7bc-0d5f-43ae-8d2e-9931b37e357f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926920986866643*^9, 3.926921007263689*^9}, 
   3.926922313027679*^9, 3.9269358411228523`*^9},
 CellLabel->
  "Out[837]=",ExpressionUUID->"5ac39fdb-2316-4d8d-a28f-1cc5fb85229e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "==", 
  RowBox[{"NP", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.926916887396612*^9, 3.926916916429105*^9}, {
  3.926916983835507*^9, 3.92691698882672*^9}},
 CellLabel->
  "In[838]:=",ExpressionUUID->"a13c120a-6a0f-489c-89ca-e24495a044e5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926916907233721*^9, 3.9269169167579613`*^9}, {
   3.9269169816227617`*^9, 3.926916989108081*^9}, 3.926917493982883*^9, 
   3.926917543417123*^9, 3.926917667508266*^9, 3.926919590048792*^9, 
   3.926919833047022*^9, 3.9269199784196568`*^9, 3.926920063477581*^9, 
   3.9269201559358788`*^9, 3.926920534895823*^9, 3.926920809231716*^9, 
   3.926920893995702*^9, 3.926920972840654*^9, 3.926922313082185*^9, 
   3.926935841160068*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"bcb20558-1dec-46c2-878b-7a81e01fdb31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "==", 
  RowBox[{"NP", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9269175500060167`*^9, 3.926917553191432*^9}},
 CellLabel->
  "In[839]:=",ExpressionUUID->"89a85563-62ed-45a9-8684-05eebc1780f8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9269175536197166`*^9, 3.926917667858543*^9, 
  3.926919590091386*^9, 3.926919833095584*^9, 3.926919978550386*^9, 
  3.926920063535666*^9, 3.92692015599337*^9, 3.926920534938867*^9, 
  3.926920809287293*^9, 3.926920894041505*^9, 3.9269209735032578`*^9, 
  3.926922313141162*^9, 3.926935841198616*^9},
 CellLabel->
  "Out[839]=",ExpressionUUID->"8909afb4-b2a4-4862-bf02-0483d60cb84d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Lambda", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
    "CanonicalOrder"}], ")"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.926916994104713*^9, 3.9269170070617657`*^9}, {
   3.926918661809558*^9, 3.926918667009322*^9}, 3.926920696467635*^9},
 CellLabel->
  "In[840]:=",ExpressionUUID->"dfc7d9cd-6b82-4eb8-8ee1-b2473ff4820d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.926917007364781*^9, 3.926917555790257*^9, 3.9269176682349854`*^9, {
   3.9269186630050583`*^9, 3.926918667353177*^9}, 3.92691959013264*^9, 
   3.926919833145678*^9, 3.926919978589225*^9, 3.926920063593429*^9, 
   3.926920156046644*^9, 3.926920534981833*^9, 3.926920698056328*^9, 
   3.9269208093488407`*^9, 3.9269208940933332`*^9, 3.926920974380848*^9, 
   3.92692231319204*^9, 3.926935841237376*^9},
 CellLabel->
  "Out[840]=",ExpressionUUID->"92251fcd-94c1-47bc-9cee-f9c4ea2720d5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute regularised 2-product", "Section",
 CellChangeTimes->{{3.9050262579111605`*^9, 3.9050262626327744`*^9}, {
  3.9063890808091297`*^9, 
  3.9063890809188213`*^9}},ExpressionUUID->"f8387d6a-bbd1-4d13-88ff-\
67cad7729b86"],

Cell[CellGroupData[{

Cell["Naive (tree level) contribution", "Subsection",
 CellChangeTimes->{{3.9051660638677025`*^9, 3.9051660682700176`*^9}, {
  3.926916739124091*^9, 
  3.926916743704988*^9}},ExpressionUUID->"96645911-07ba-4784-b174-\
16d719d4980c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A_", ",", " ", "B__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", "C__"}], "]"}], 
  " ", ":=", " ", 
  RowBox[{
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "C"}], "]"}], " ",
    "+", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "C"}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.904943403189931*^9, 3.904943458448872*^9}, {
   3.905023216679878*^9, 3.905023261393381*^9}, 3.905023489377448*^9, {
   3.905023542657118*^9, 3.9050235709915247`*^9}, {3.9050236046749196`*^9, 
   3.9050236080507116`*^9}, {3.905026291584291*^9, 3.905026299375044*^9}, {
   3.9051655939902706`*^9, 3.9051656085116425`*^9}, {3.905165815403657*^9, 
   3.9051658282776165`*^9}, {3.9051659279520903`*^9, 3.905165934840167*^9}},
 CellLabel->
  "In[841]:=",ExpressionUUID->"3c7374f8-681a-42ed-8a63-d8a66c145541"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A__", ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Plus", "[", 
     RowBox[{"B_", ",", "C__"}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "B"}], "]"}], " ",
    "+", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"Plus", "[", "C", "]"}]}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.9049434690276365`*^9, 3.904943504871292*^9}, 
   3.905023491426839*^9, {3.90502357498742*^9, 3.9050236111386023`*^9}, {
   3.905026301693663*^9, 3.9050263134470806`*^9}, {3.9051656127397966`*^9, 
   3.9051656244746675`*^9}, {3.905165833598359*^9, 3.9051658486697407`*^9}, {
   3.905165937572997*^9, 3.9051659436723824`*^9}},
 CellLabel->
  "In[842]:=",ExpressionUUID->"06edd9fe-cbc3-4924-a833-f625d2155467"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A1_", ",", "A2___"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Plus", "[", 
     RowBox[{"B1_", ",", "B2___"}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "B1"}], "]"}], 
   " ", "+", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"Plus", "[", "B2", "]"}]}], "]"}], "  ", "+", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "A2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"Plus", "[", "B2", "]"}]}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.904944020584951*^9, 3.9049440746497493`*^9}, 
   3.9050234119054136`*^9, {3.9050234837134314`*^9, 3.9050234854350824`*^9}, {
   3.9050236133912277`*^9, 3.9050236541370797`*^9}, {3.905026317036312*^9, 
   3.9050263314285145`*^9}, {3.9051656286657705`*^9, 3.90516564694456*^9}, {
   3.905165852995184*^9, 3.9051658710376806`*^9}, {3.9051659464801054`*^9, 
   3.9051659580924234`*^9}},
 CellLabel->
  "In[843]:=",ExpressionUUID->"73f0691f-813c-4ba2-907d-42383687933f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", " ", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"NP", "[", "B__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"NP", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904943336093139*^9, 3.9049433764814234`*^9}, {
   3.9049436892023983`*^9, 3.904943699031427*^9}, {3.904944345252508*^9, 
   3.9049443509463434`*^9}, 3.9050230457034883`*^9, {3.905026335026115*^9, 
   3.9050263414557195`*^9}, {3.90516564949786*^9, 3.9051656556986003`*^9}, {
   3.905165874599723*^9, 3.905165882084187*^9}, {3.905165960398267*^9, 
   3.905165963607222*^9}},
 CellLabel->
  "In[844]:=",ExpressionUUID->"2488b50e-b3c0-4ee0-a490-28e06622f5d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", " ", 
      RowBox[{"NP", "[", "B__", "]"}]}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"NP", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049433894328265`*^9, 3.9049433915560217`*^9}, {
   3.904943702767337*^9, 3.9049437132514925`*^9}, 3.905023050106287*^9, {
   3.905026350051536*^9, 3.905026360304497*^9}, {3.905165659728178*^9, 
   3.905165667698871*^9}, {3.9051658850764055`*^9, 3.9051658934235587`*^9}, {
   3.905165966050371*^9, 3.905165968953781*^9}},
 CellLabel->
  "In[845]:=",ExpressionUUID->"6643b9d1-1c64-4007-a873-51f90aef0e9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c1_", ",", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c2_", ",", " ", 
      RowBox[{"NP", "[", "B__", "]"}]}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c1", " ", "c2", " ", 
   RowBox[{"RPNaive", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"NP", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049444054244328`*^9, 3.904944424077176*^9}, {
  3.9050230550476255`*^9, 3.9050230584723816`*^9}, {3.905026363383423*^9, 
  3.905026368435561*^9}, {3.905165722582119*^9, 3.9051657232534485`*^9}, {
  3.905165896347514*^9, 3.9051659048603544`*^9}, {3.9051659715416336`*^9, 
  3.905165975582985*^9}},
 CellLabel->
  "In[846]:=",ExpressionUUID->"816db540-a418-42fc-8240-5098023fd6cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ":=", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"args", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"prod1", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"prod2", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"coeff", " ", "=", " ", 
       RowBox[{
        RowBox[{"Factorial", "[", "der1", "]"}], "*", 
        RowBox[{"Factorial", "[", "der2", "]"}]}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "A", "}"}], "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldN", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", "A", "}"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesN", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldN", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varN1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varN2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN1", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN2", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", "!=", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varN1", ",", "0", ",", " ", "derN1"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN2", "!=", "0"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varN2", ",", "0", ",", " ", "derN2"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", 
                 RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", "z2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", 
                  RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", "z2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"args", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"args", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"z1", ",", "0", ",", "der1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "0", ",", "der2"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"powerString", " ", "=", " ", 
      RowBox[{"CreatePowerString", "[", "args", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"flattenArgs", " ", "=", " ", 
      RowBox[{"args", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "x__", "}"}], "->", "x"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bracket", " ", "=", "\[IndentingNewLine]", 
      RowBox[{"coeff", " ", "*", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{"RemoveNonFields", "[", 
             RowBox[{"1", ",", " ", "powerString"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SeriesExpandNP", "[", 
              RowBox[{
               RowBox[{"NP", "[", 
                RowBox[{"prod1", ",", "prod2"}], "]"}], ",", "flattenArgs"}], 
              "]"}], "//", 
             RowBox[{"Expand", "/.", 
              RowBox[{"{", 
               RowBox[{"Plus", "->", "List"}], "}"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"List", "->", "Plus"}], "}"}]}], ",", "flattenArgs"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"bracket", "**", 
        RowBox[{"NP", "[", "B", "]"}]}], ",", "Module"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.90493521634379*^9, 3.9049352581355577`*^9}, {
   3.904935367418537*^9, 3.9049353978240614`*^9}, {3.90493546921455*^9, 
   3.904935492032576*^9}, {3.9049356762129755`*^9, 3.9049356973477244`*^9}, {
   3.9049369811229663`*^9, 3.9049370572307253`*^9}, {3.9049371240242996`*^9, 
   3.9049372090005417`*^9}, {3.9049372521129704`*^9, 3.904937328518975*^9}, {
   3.904937368244576*^9, 3.9049375822842903`*^9}, {3.9049376133930707`*^9, 
   3.904937628709237*^9}, {3.9049376848006907`*^9, 3.9049377055448337`*^9}, {
   3.9049377464813423`*^9, 3.90493779849655*^9}, {3.904937836961759*^9, 
   3.904937843737363*^9}, {3.904937992057269*^9, 3.904938122235795*^9}, {
   3.90493869936858*^9, 3.9049387067746806`*^9}, {3.9049399094726577`*^9, 
   3.904939931148506*^9}, {3.9049399926357107`*^9, 3.9049399963578515`*^9}, {
   3.904940039562479*^9, 3.90494009965408*^9}, {3.9049401514509535`*^9, 
   3.9049402703901386`*^9}, {3.9049411914066086`*^9, 
   3.9049411946720033`*^9}, {3.904941439247825*^9, 3.9049415106807847`*^9}, {
   3.9049415704809513`*^9, 3.9049417871008453`*^9}, {3.9049419065980034`*^9, 
   3.904941929983479*^9}, {3.9049419830544977`*^9, 3.9049420220872145`*^9}, {
   3.9049421168345203`*^9, 3.904942122483403*^9}, {3.904942155785698*^9, 
   3.9049421583140373`*^9}, {3.9049422246845875`*^9, 3.904942294604099*^9}, {
   3.904942345912521*^9, 3.9049424822754*^9}, {3.9049425240003076`*^9, 
   3.904942616834871*^9}, {3.9049426485724983`*^9, 3.9049426495092916`*^9}, {
   3.9049427861707325`*^9, 3.9049427899016976`*^9}, {3.904942851873986*^9, 
   3.904942864356598*^9}, {3.904942975295625*^9, 3.9049429765140295`*^9}, {
   3.904943087145817*^9, 3.9049431078389*^9}, {3.9050157358063498`*^9, 
   3.905015802757168*^9}, {3.905015877693108*^9, 3.9050158806184435`*^9}, {
   3.90501610706874*^9, 3.905016110880805*^9}, {3.9050161686040874`*^9, 
   3.9050162040165014`*^9}, {3.9050163174083366`*^9, 
   3.9050163244667563`*^9}, {3.905016454075348*^9, 3.905016461376158*^9}, {
   3.90501652977499*^9, 3.9050165537360744`*^9}, {3.90501661450996*^9, 
   3.9050166151052895`*^9}, {3.9050166993389454`*^9, 
   3.9050167033341026`*^9}, {3.9050170555339413`*^9, 
   3.9050170589091434`*^9}, {3.9050174142395983`*^9, 
   3.9050174210213795`*^9}, {3.9050174990581856`*^9, 
   3.9050175011321573`*^9}, {3.905017731090452*^9, 3.9050177311758204`*^9}, {
   3.9050179224373603`*^9, 3.905017926658924*^9}, {3.905018090919574*^9, 
   3.905018090990348*^9}, {3.90501862143386*^9, 3.9050186375850487`*^9}, {
   3.9050189841022844`*^9, 3.9050189851926317`*^9}, {3.9050191096019354`*^9, 
   3.9050191140679545`*^9}, {3.905019190283438*^9, 3.905019194548334*^9}, {
   3.9050192837460403`*^9, 3.9050193049808073`*^9}, {3.905019365005563*^9, 
   3.9050193673431644`*^9}, {3.905019407026626*^9, 3.905019409532856*^9}, {
   3.9050194471952124`*^9, 3.9050194617984657`*^9}, {3.905019496252703*^9, 
   3.9050195107829027`*^9}, {3.9050195686847725`*^9, 3.905019571319291*^9}, {
   3.905019655820326*^9, 3.9050196681988273`*^9}, {3.9050197098794556`*^9, 
   3.9050198534459267`*^9}, {3.905019886526007*^9, 3.9050199701942406`*^9}, {
   3.9050200010342307`*^9, 3.9050200012945147`*^9}, {3.905020034705488*^9, 
   3.9050200540426884`*^9}, {3.905021124118361*^9, 3.9050211250563197`*^9}, {
   3.9050213113899546`*^9, 3.9050213990542793`*^9}, {3.9050216119677267`*^9, 
   3.9050216251728435`*^9}, {3.9050216827771397`*^9, 3.905021685626641*^9}, {
   3.9050217776425858`*^9, 3.905021783680256*^9}, 3.9050254744224205`*^9, {
   3.9050263713092813`*^9, 3.9050263762631235`*^9}, {3.905026892211345*^9, 
   3.905026894192659*^9}, {3.905027059768409*^9, 3.9050270630665503`*^9}, {
   3.9050272580166187`*^9, 3.9050273383396096`*^9}, {3.905027372185909*^9, 
   3.9050273762984695`*^9}, {3.905027597578727*^9, 3.905027619418605*^9}, {
   3.905027771971712*^9, 3.9050278111852655`*^9}, {3.9050278770193243`*^9, 
   3.905027885869117*^9}, 3.905164974452467*^9, {3.9051650400631113`*^9, 
   3.905165076257842*^9}, 3.905165108007577*^9, {3.905165978495014*^9, 
   3.9051659788807464`*^9}, {3.9053574978008327`*^9, 3.9053575013970013`*^9}, 
   3.9053592561539993`*^9, {3.9075143777650447`*^9, 3.9075143838023553`*^9}, {
   3.907514510253572*^9, 3.907514518758032*^9}, {3.9075147543206215`*^9, 
   3.907514760613756*^9}, {3.9075150521845303`*^9, 3.907515057227005*^9}, 
   3.9075166007652073`*^9, {3.907516737401927*^9, 3.9075167482821493`*^9}, 
   3.9075289008702374`*^9, 3.9075290061955585`*^9, 3.9075294710783334`*^9, {
   3.9075299284281745`*^9, 3.9075299290529947`*^9}, {3.907529969829776*^9, 
   3.907530024243881*^9}, {3.9075301245389004`*^9, 3.9075301332090855`*^9}, {
   3.907530985890804*^9, 3.9075309860465508`*^9}},
 CellLabel->
  "In[847]:=",ExpressionUUID->"9d143979-868a-44f2-86ef-52de9e2710e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop contribution", "Subsection",
 CellChangeTimes->{{3.905166072337949*^9, 
  3.905166074343552*^9}},ExpressionUUID->"a31bf87d-34f2-4dae-bb8f-\
8dc810d808a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorizationRule", " ", "=", " ", 
   RowBox[{
    RowBox[{"Plus", "[", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{
        RowBox[{"NP", "[", "M__", "]"}], ",", "x_"}], "]"}], ",", 
      RowBox[{"Times", "[", 
       RowBox[{
        RowBox[{"NP", "[", "M__", "]"}], ",", "y_"}], "]"}], ",", "z___"}], 
     "]"}], ":>", 
    RowBox[{"Plus", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NP", "[", "M", "]"}], " ", 
       RowBox[{"Plus", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", "z"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.905526309996187*^9, 3.9055263207406054`*^9}, {
  3.90552682184725*^9, 3.9055268382700157`*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"874082d4-cb96-4c3b-811b-88ed88b7336a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WP", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]11_", ",", "\[Lambda]12_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]21_", ",", "\[Lambda]22_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Lambda]11", " ", "\[Lambda]22"}], " ", "-", " ", 
   RowBox[{"\[Lambda]12", " ", "\[Lambda]21"}]}]}]], "Input",
 CellChangeTimes->{{3.9050939559908667`*^9, 3.9050940075955505`*^9}, {
  3.905094125806353*^9, 3.905094130395314*^9}, {3.905094541009656*^9, 
  3.9050945450502796`*^9}, {3.9062343221108074`*^9, 3.906234322267107*^9}},
 CellLabel->
  "In[849]:=",ExpressionUUID->"43bff1bc-3df9-403b-a996-8a534b1f9220"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DP", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]11_", ",", "\[Lambda]12_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]21_", ",", "\[Lambda]22_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Lambda]11", " ", "\[Lambda]21"}], " ", "+", " ", 
   RowBox[{"\[Lambda]12", " ", "\[Lambda]22"}]}]}]], "Input",
 CellChangeTimes->{{3.9050942558336782`*^9, 3.9050942939830093`*^9}, {
  3.905094531357197*^9, 3.9050945359873486`*^9}, {3.9050968919330587`*^9, 
  3.9050969137217674`*^9}},
 CellLabel->
  "In[850]:=",ExpressionUUID->"7abff20d-9928-4500-87b0-108904d64bb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Loop", "[", 
   RowBox[{
   "\[Lambda]11_", ",", " ", "\[Lambda]12_", ",", "\[Lambda]31_", ",", " ", 
    "\[Lambda]32_", ",", " ", "z1_", ",", "z2_", ",", "w1_", ",", "w2_", ",", 
    " ", "sep1_", ",", " ", "sep2_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]1", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]11", ",", " ", "\[Lambda]12"}], "}"}]}], ",", " ", 
      RowBox[{"\[Lambda]3", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]31", ",", " ", "\[Lambda]32"}], "}"}]}], ",", " ", 
      RowBox[{"z12", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"sep1", ",", "sep2"}], "}"}]}], ",", 
      RowBox[{"z13", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z2"}], "}"}]}], ",", " ", 
      RowBox[{"z23", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "w1"}], ",", 
         RowBox[{"-", "w2"}]}], "}"}]}], ",", 
      RowBox[{"Z", "=", "0"}], ",", 
      RowBox[{"\[Lambda]2", "=", "0"}]}], "}"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]2", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", "\[Lambda]1"}], " ", "-", " ", "\[Lambda]3"}]}], ";", 
     RowBox[{"Z", " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z13", " ", "-", "z23", " ", "-", " ", "z12"}], ")"}]}]}], 
     ";", 
     RowBox[{"Return", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"Dot", "[", 
            RowBox[{"\[Lambda]2", ",", " ", "z12"}], "]"}], "+", " ", 
           RowBox[{"Dot", "[", 
            RowBox[{"\[Lambda]3", ",", " ", "z13"}], "]"}]}], "]"}]}], " ", 
        RowBox[{"WP", "[", 
         RowBox[{"\[Lambda]2", ",", " ", "\[Lambda]3"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]2", ",", " ", "Z"}], "]"}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]1", ",", "Z"}], "]"}], 
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]2", ",", "Z"}], "]"}]}], ")"}]}], " ", "+", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"Dot", "[", 
             RowBox[{"\[Lambda]3", ",", "Z"}], "]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]1", ",", "Z"}], "]"}], 
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]3", ",", "Z"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]2", ",", "Z"}], "]"}], 
             RowBox[{"Dot", "[", 
              RowBox[{"\[Lambda]3", ",", "Z"}], "]"}]}], ")"}]}]}], ")"}]}], 
       ",", "Module"}], "\[IndentingNewLine]", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905093900719781*^9, 3.9050939258441696`*^9}, {
   3.9050941435168266`*^9, 3.9050941610522566`*^9}, {3.905094219442189*^9, 
   3.9050942226903524`*^9}, 3.905094427494392*^9, {3.9050945203215113`*^9, 
   3.90509456519449*^9}, {3.905094597383647*^9, 3.9050946424822407`*^9}, {
   3.9050946901934257`*^9, 3.905094742869627*^9}, {3.9050948470717287`*^9, 
   3.905095018988612*^9}, {3.9050950535568285`*^9, 3.905095085442965*^9}, {
   3.9050951273546743`*^9, 3.9050951541498423`*^9}, {3.905095238450568*^9, 
   3.905095263379549*^9}, {3.90509534567701*^9, 3.905095402092446*^9}, {
   3.9050960393641853`*^9, 3.905096064959918*^9}, 3.905096110162774*^9, {
   3.9050962562332563`*^9, 3.9050963314031315`*^9}, {3.905096384253622*^9, 
   3.9050964154148817`*^9}, {3.9050965997371264`*^9, 3.9050966164515753`*^9}, 
   3.9050966646597896`*^9, 3.9050967792425747`*^9, {3.9053573055521803`*^9, 
   3.905357401418214*^9}, 3.905595453563293*^9, {3.9060599089058275`*^9, 
   3.9060599111964583`*^9}, {3.9060600088548193`*^9, 3.906060012764737*^9}, 
   3.9063866515669003`*^9, {3.9063867572631507`*^9, 3.90638679805255*^9}, {
   3.906386926992383*^9, 3.9063869296670656`*^9}, {3.9063872095847673`*^9, 
   3.9063872145387077`*^9}, {3.9063873690353947`*^9, 
   3.9063873708193398`*^9}, {3.9063874203818426`*^9, 
   3.9063874218097715`*^9}, {3.9063876807453074`*^9, 
   3.9063876822990727`*^9}, {3.9063877173052225`*^9, 
   3.9063877188969297`*^9}, {3.906387807690492*^9, 3.906387809016616*^9}, {
   3.9063878435018797`*^9, 3.906387848774537*^9}, 3.906388068866047*^9, 
   3.906388162271982*^9, {3.906388221426281*^9, 3.9063882286099243`*^9}, {
   3.9063883445615983`*^9, 3.9063883452856116`*^9}, 3.9063884122244415`*^9, {
   3.906388923808069*^9, 3.9063889264226875`*^9}, {3.9129748887173815`*^9, 
   3.9129749090059986`*^9}, {3.9129764691917486`*^9, 3.912976469975048*^9}, 
   3.92264605241075*^9, {3.926921100885591*^9, 3.926921101069495*^9}},
 CellLabel->
  "In[851]:=",ExpressionUUID->"8e8bcaa8-5cb5-4715-bc42-7aa0367c09b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPWithPositions", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bracket", " ", "=", " ", "0"}], ",", 
      RowBox[{"lengthA", " ", "=", " ", 
       RowBox[{"Length", "[", "A", "]"}]}], ",", " ", 
      RowBox[{"lengthB", " ", "=", " ", 
       RowBox[{"Length", "[", "B", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", "lengthA"}], ",", 
       RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"m", "=", " ", "1"}], ",", " ", 
         RowBox[{"m", "<=", " ", "lengthB"}], ",", 
         RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"An", " ", "=", " ", 
           RowBox[{"A", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ";", " ", 
          RowBox[{"Bm", "=", " ", 
           RowBox[{"B", "[", 
            RowBox[{"[", "m", "]"}], "]"}]}], ";", 
          RowBox[{"positionAn", " ", "=", " ", 
           RowBox[{"ExtractPosition", "[", "An", "]"}]}], ";", 
          RowBox[{"positionBm", "=", " ", 
           RowBox[{"ExtractPosition", "[", "Bm", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sign", " ", "=", "1"}], ";", "\[IndentingNewLine]", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"IsBeta", "[", "An", "]"}], ",", 
            RowBox[{"sign", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"CountBetaInList", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"A", ",", "n"}], "]"}], "]"}], "+", 
                RowBox[{"CountBetaInList", "[", 
                 RowBox[{"Take", "[", 
                  RowBox[{"B", ",", 
                   RowBox[{"m", "-", "1"}]}], "]"}], "]"}]}], ")"}]}]}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"IsBeta", "[", "An", "]"}], "&&", 
             RowBox[{"IsBeta", "[", "Bm", "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"bracket", " ", "=", " ", 
             RowBox[{"bracket", " ", "+", " ", 
              RowBox[{"2", " ", "sign", " ", 
               RowBox[{
                RowBox[{"ConvertListToNP", "[", 
                 RowBox[{"ShiftArguments", "[", 
                  RowBox[{
                   RowBox[{"Drop", "[", 
                    RowBox[{"A", ",", 
                    RowBox[{"{", "n", "}"}]}], "]"}], ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"d\[Lambda]11", ",", " ", "d\[Lambda]12"}], 
                    "}"}]}], "]"}], "]"}], "**", 
                RowBox[{"ConvertListToNP", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"B", ",", 
                   RowBox[{"{", "m", "}"}]}], "]"}], "]"}], "**", 
                RowBox[{"\[Gamma]", "[", 
                 RowBox[{"d\[Lambda]31", ",", "d\[Lambda]32"}], "]"}]}], 
               "\[IndentingNewLine]", 
               RowBox[{"Loop", "[", 
                RowBox[{
                "\[Lambda]11", ",", "\[Lambda]12", ",", "\[Lambda]31", ",", 
                 "\[Lambda]32", ",", " ", 
                 RowBox[{"positionAn", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
                 RowBox[{"positionAn", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                 RowBox[{"positionBm", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"positionBm", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "0", ",", "0"}], 
                "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"bracket", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.905357551305064*^9, 3.9053575522107325`*^9}, {
   3.9053577345610447`*^9, 3.9053577353225856`*^9}, {3.9053578952325535`*^9, 
   3.9053579480086727`*^9}, {3.9053579851855717`*^9, 3.9053580556441174`*^9}, 
   3.9053581836701813`*^9, 3.9053586719459295`*^9, {3.905358708634465*^9, 
   3.905358766332857*^9}, {3.9053588670525317`*^9, 3.905358868325688*^9}, {
   3.905359297760349*^9, 3.9053592992998967`*^9}, {3.9053593795552344`*^9, 
   3.9053593948419*^9}, {3.905359543259138*^9, 3.905359545893898*^9}, {
   3.905367216674732*^9, 3.9053672353125544`*^9}, {3.9053675812983413`*^9, 
   3.9053675832478647`*^9}, {3.9055083273705378`*^9, 3.9055083430626144`*^9}, 
   3.9055093908118954`*^9, {3.9055239533558893`*^9, 3.9055239828346124`*^9}, {
   3.9055259121322637`*^9, 3.9055259163697486`*^9}, {3.9055266338441057`*^9, 
   3.90552664925666*^9}, {3.905541809759715*^9, 3.905541817564131*^9}, {
   3.9058716679233403`*^9, 3.9058716720244017`*^9}, {3.9063832519072247`*^9, 
   3.906383276218863*^9}, {3.906386232286055*^9, 3.9063862331673994`*^9}, {
   3.9063865263449726`*^9, 3.906386529564367*^9}, {3.906386816062701*^9, 
   3.9063868198105597`*^9}, {3.9063870095997715`*^9, 
   3.9063870112317147`*^9}, {3.906387052893753*^9, 3.9063870590182495`*^9}, {
   3.9063874930315337`*^9, 3.9063875006624165`*^9}, {3.9075252305399265`*^9, 
   3.907525232893282*^9}, 3.907527184340722*^9},
 CellLabel->
  "In[852]:=",ExpressionUUID->"f3b08b77-58f2-4cf3-9590-191de7a25c33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
   3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
   3.905171769610753*^9}, {3.9055283699378924`*^9, 3.905528390037947*^9}, {
   3.905532132866607*^9, 3.905532176487245*^9}, {3.905536813150516*^9, 
   3.905536828512224*^9}, 3.905538760131415*^9, 3.9075221673279696`*^9},
 CellLabel->
  "In[853]:=",ExpressionUUID->"a104a043-342e-422b-af8e-c99380e093a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", "\[Lambda]11", " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", "\[Lambda]11", " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9055886444286833`*^9, 3.905588670737384*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"b935c793-b9cb-488a-a887-d8ecc44cc6e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", "\[Lambda]12", " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", "\[Lambda]12", " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905588679961512*^9, 3.905588682181584*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"833e36bd-31c2-403d-9a31-c526ed08c4e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", "\[Lambda]31", " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", "\[Lambda]31", " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", "\[Lambda]32", " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", "\[Lambda]32", " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.905588685932136*^9, 3.9055886947363963`*^9}},
 CellLabel->
  "In[856]:=",ExpressionUUID->"baac3595-de8f-41cc-abe5-03cb5649f95f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"O1___", ",", 
    RowBox[{"Plus", "[", " ", 
     RowBox[{"A_", ",", "B__"}], "]"}], ",", "O2___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"O1", ",", "A", ",", "O2"}], "]"}], "+", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"O1", ",", 
     RowBox[{"Plus", "[", "B", "]"}], ",", "O2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905171651350458*^9, 3.905171651740714*^9}, {
   3.9051716924807253`*^9, 3.90517169270065*^9}, {3.905171756591365*^9, 
   3.905171769610753*^9}, {3.9055283699378924`*^9, 3.905528390037947*^9}, {
   3.905532132866607*^9, 3.905532176487245*^9}, {3.905536813150516*^9, 
   3.905536828512224*^9}, 3.905538760131415*^9},
 CellLabel->
  "In[858]:=",ExpressionUUID->"36b0e3c2-d8c8-4c49-baa7-235d17772a79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", 
     RowBox[{"\[Lambda]11", "^", "e_"}], " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", 
     RowBox[{"\[Lambda]11", "^", "e"}], " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9055886444286833`*^9, 3.905588670737384*^9}, {
  3.905589642564511*^9, 3.905589648060448*^9}},
 CellLabel->
  "In[859]:=",ExpressionUUID->"9408db91-9048-4aec-8634-a38f85430568"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", 
     RowBox[{"\[Lambda]12", "^", "e_"}], " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", 
     RowBox[{"\[Lambda]12", "^", "e"}], " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905588679961512*^9, 3.905588682181584*^9}, {
  3.9055896504307184`*^9, 3.90558965418699*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"81121f9a-d5f0-4e66-8250-13999a760337"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", 
     RowBox[{"\[Lambda]31", "^", "e_"}], " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", 
     RowBox[{"\[Lambda]31", "^", "e"}], " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"c_", " ", "a___", " ", 
     RowBox[{"\[Lambda]32", "^", "e_"}], " ", "b___", " ", 
     RowBox[{"NP", "[", "A__", "]"}]}], "/;", 
    RowBox[{"NumericQ", "[", "c", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"PerformDerivativesRP", "[", 
    RowBox[{"a", " ", 
     RowBox[{"\[Lambda]32", "^", "e"}], " ", "b", " ", 
     RowBox[{"NP", "[", "A", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.905588685932136*^9, 3.9055886947363963`*^9}, {
  3.9055896563256006`*^9, 3.9055896640242987`*^9}},
 CellLabel->
  "In[861]:=",ExpressionUUID->"828b2485-aae8-4c87-beba-f7bde069d455"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", "\[Lambda]11", " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], "  ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b", " ", "\[Lambda]11"}], ",", "\[Lambda]11"}], 
       "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"\[Lambda]11", " ", "a", " ", "b"}], ",", "\[Lambda]11"}], 
         "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}]}], "}"}]}], 
     "}"}]}], " ", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.905528404058098*^9, 3.9055284507893324`*^9}, {
   3.905528480813219*^9, 3.9055285063644123`*^9}, {3.9055376764038563`*^9, 
   3.905537743875851*^9}, {3.9055380364551907`*^9, 3.9055380902706766`*^9}, {
   3.905538123433424*^9, 3.9055381898509216`*^9}, {3.9055387492186584`*^9, 
   3.905538749340372*^9}, 3.905538784385435*^9, {3.9055394994564137`*^9, 
   3.9055394996336184`*^9}, {3.905539552611357*^9, 3.905539584395149*^9}, {
   3.905541823043502*^9, 3.9055418320346904`*^9}, 3.905587872134287*^9, {
   3.9055879433745213`*^9, 3.905587983006633*^9}},
 CellLabel->
  "In[863]:=",ExpressionUUID->"23e70052-a556-4eef-a950-d02ad92217e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", "\[Lambda]12", " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"\[Lambda]12", " ", "a", " ", "b"}], ",", "\[Lambda]12"}], 
       "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"\[Lambda]12", " ", "a", " ", "b"}], ",", "\[Lambda]12"}], 
         "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}]}], "}"}]}], 
     "}"}]}], " ", "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", "\[Lambda]31", " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"\[Lambda]31", " ", "a", " ", "b"}], ",", "\[Lambda]31"}], 
       "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], " ", ",", "\[Lambda]11"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"\[Lambda]31", "  ", "a", " ", "b"}], ",", "\[Lambda]31"}], 
         "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}]}], "}"}]}], 
     "}"}]}], " ", "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", "\[Lambda]32", " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", "  ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"\[Lambda]32", " ", "a", " ", "b"}], ",", "\[Lambda]32"}], 
       "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], " ", ",", "\[Lambda]11"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", "  ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"\[Lambda]32", " ", "a", " ", "b"}], ",", "\[Lambda]32"}], 
         "]"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9055377727906933`*^9, 3.9055377882472954`*^9}, {
  3.9055381969088306`*^9, 3.90553826120045*^9}, {3.9055387508973985`*^9, 
  3.9055387549947343`*^9}, {3.9055387866507764`*^9, 3.9055387918412724`*^9}, {
  3.9055394563599057`*^9, 3.9055395078111935`*^9}, {3.905539591545002*^9, 
  3.9055395973848395`*^9}, {3.9055418335557823`*^9, 3.905541855574538*^9}, {
  3.9055878747657976`*^9, 3.9055878799133897`*^9}, {3.905587990261555*^9, 
  3.9055880313706565`*^9}},
 CellLabel->
  "In[864]:=",ExpressionUUID->"b90c87ad-c8a7-4c4a-b21e-8c58fcfbd4d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", 
    RowBox[{"\[Lambda]11", "^", "e_"}], " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], "  ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b", " ", 
         RowBox[{"\[Lambda]11", "^", "e"}]}], ",", "\[Lambda]11"}], "]"}], 
      "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]11", "^", "e"}], " ", "a", " ", "b"}], ",", 
          "\[Lambda]11"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}]}], "}"}]}], 
     "}"}]}], " ", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.905528404058098*^9, 3.9055284507893324`*^9}, {
   3.905528480813219*^9, 3.9055285063644123`*^9}, {3.9055376764038563`*^9, 
   3.905537743875851*^9}, {3.9055380364551907`*^9, 3.9055380902706766`*^9}, {
   3.905538123433424*^9, 3.9055381898509216`*^9}, {3.9055387492186584`*^9, 
   3.905538749340372*^9}, 3.905538784385435*^9, {3.9055394994564137`*^9, 
   3.9055394996336184`*^9}, {3.905539552611357*^9, 3.905539584395149*^9}, {
   3.905541823043502*^9, 3.9055418320346904`*^9}, 3.905587872134287*^9, {
   3.9055879433745213`*^9, 3.905587983006633*^9}, {3.9055896808724213`*^9, 
   3.9055897003842664`*^9}},
 CellLabel->
  "In[867]:=",ExpressionUUID->"871b496d-7af6-4b81-9cad-2f10aa021fe5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", 
    RowBox[{"\[Lambda]12", "^", "e_"}], " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]12", "^", "e"}], " ", "a", " ", "b"}], ",", 
        "\[Lambda]12"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]12", "^", "e"}], " ", "a", " ", "b"}], ",", 
          "\[Lambda]12"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}]}], "}"}]}], 
     "}"}]}], " ", "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", 
    RowBox[{"\[Lambda]31", "^", "e_"}], " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]31", "^", "e"}], " ", "a", " ", "b"}], ",", 
        "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], " ", ",", "\[Lambda]11"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]31", "^", "e"}], "  ", "a", " ", "b"}], ",", 
          "\[Lambda]31"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]32"}], "]"}]}], "}"}]}], 
     "}"}]}], " ", "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"a___", " ", 
    RowBox[{"\[Lambda]32", "^", "e_"}], " ", "b___", " ", 
    RowBox[{"NP", "[", "A__", "]"}]}], "]"}], " ", ":=", "  ", 
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NP", "[", "A", "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x_", "[", "y_", "]"}], "[", "z_", "]"}], "->", 
       RowBox[{"x", "[", 
        RowBox[{"y", ",", "z"}], "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]32", "^", "e"}], " ", "a", " ", "b"}], ",", 
        "\[Lambda]32"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], " ", ",", "\[Lambda]11"}], "]"}], "]"}], " ", 
     RowBox[{"Factorial", "[", 
      RowBox[{"Exponent", "[", " ", 
       RowBox[{
        RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Lambda]11", ",", "0", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]11"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]12", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]12"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]31", ",", "0", ",", 
        RowBox[{"Exponent", "[", "  ", 
         RowBox[{
          RowBox[{"a", " ", "b"}], ",", "\[Lambda]31"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"d\[Lambda]32", ",", "0", ",", 
        RowBox[{"Exponent", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]32", "^", "e"}], " ", "a", " ", "b"}], ",", 
          "\[Lambda]32"}], "]"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9055377727906933`*^9, 3.9055377882472954`*^9}, {
  3.9055381969088306`*^9, 3.90553826120045*^9}, {3.9055387508973985`*^9, 
  3.9055387549947343`*^9}, {3.9055387866507764`*^9, 3.9055387918412724`*^9}, {
  3.9055394563599057`*^9, 3.9055395078111935`*^9}, {3.905539591545002*^9, 
  3.9055395973848395`*^9}, {3.9055418335557823`*^9, 3.905541855574538*^9}, {
  3.9055878747657976`*^9, 3.9055878799133897`*^9}, {3.905587990261555*^9, 
  3.9055880313706565`*^9}, {3.9055897059779434`*^9, 3.905589732160177*^9}},
 CellLabel->
  "In[868]:=",ExpressionUUID->"1d364cdf-6860-4d50-bd10-1dfedddbe601"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{
    RowBox[{"NP", "[", "A__", "]"}], ",", " ", "coeff_", ",", 
    RowBox[{"{", "args__", "}"}]}], "]"}], ":=", "  ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"powerString", " ", "=", " ", 
      RowBox[{"CreatePowerString", "[", 
       RowBox[{"{", "args", "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"coeff", "*", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{"RemoveNonFields", "[", 
              RowBox[{"1", ",", " ", "powerString"}], "]"}], ",", 
             RowBox[{
              RowBox[{"SeriesExpandNP", "[", 
               RowBox[{
                RowBox[{"NP", "[", "A", "]"}], ",", "args"}], "]"}], "//", 
              RowBox[{"Expand", "/.", 
               RowBox[{"{", 
                RowBox[{"Plus", "->", "List"}], "}"}]}]}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"List", "->", "Plus"}], "}"}]}], ",", "args"}], "]"}]}], 
       ",", "Module"}], "]"}], ";"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", 
   RowBox[{"NP", "[", "A__", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NP", "[", "A", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Lambda]11", "->", "0"}], ",", " ", 
     RowBox[{"d\[Lambda]12", " ", "->", "0"}], ",", " ", 
     RowBox[{"d\[Lambda]31", "->", "0"}], ",", 
     RowBox[{"d\[Lambda]32", "->", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerformDerivativesRP", "[", "0", "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzlsoQwEAxvGRSYj2NJdJGBHFg8vYeaCmCbGJbGstk1uLs6MkKVKEJB7m
EuXBcg1hlgwtCsXysGy51Uw82JYxpZZLnO88fP363v4J9dqqxkAWi8WnBycu
tPLs6NeiSFevEmZ5XHVQftWvhl+ULzSXlqcKDoOFpDMCWmo8kbCrwRWbT5t7
vsaDtpCbfCgYfWPMmLaJIF9/UwzDZb4yaFp/lcK+9isVTN3WNDJ/OlMDe4TK
blhR4NyCWQHSbdghSTuF5GziJQwyd1lhRCfXDuuMJXfQLki5h47rkm/YHBLD
KkCX5YENPZIpDqR++nlwVJ0dB9dJhxx2WnMU0H2u08Am0XgbNItDd+FUJbkH
fxfEh3B1RsGovM87gsZ9PeOmtPwJLj3OPUMnsbEgpI05VC3C+ZEwA6Q4WsZ9
U+8eDB8iDuBItdcJB2TGRzgW7PXBJPHkB6wavq0kaFccXsaWVvcajKJEm9Bw
/GKD3X/vjCf652QprYQblA7NQlIMB3VnpbA23i6Dy+ovBfS/+1shnx1LwnLi
c6cGfSaVEf4DN/wAxw==
  "],
 CellLabel->
  "In[871]:=",ExpressionUUID->"0315c0e2-243f-43e9-ad42-a7ce1fa8d3b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A_", ",", " ", "B__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", "C__"}], "]"}], 
  " ", ":=", " ", 
  RowBox[{
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "C"}], "]"}], " ",
    "+", " ", 
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "C"}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.904943403189931*^9, 3.904943458448872*^9}, {
   3.905023216679878*^9, 3.905023261393381*^9}, 3.905023489377448*^9, {
   3.905023542657118*^9, 3.9050235709915247`*^9}, {3.9050236046749196`*^9, 
   3.9050236080507116`*^9}, {3.905026291584291*^9, 3.905026299375044*^9}, {
   3.9051655939902706`*^9, 3.9051656085116425`*^9}, {3.905165815403657*^9, 
   3.9051658282776165`*^9}, {3.9051660401812572`*^9, 3.905166046514083*^9}},
 CellLabel->
  "In[874]:=",ExpressionUUID->"4e937e98-b591-4b83-b50e-fb7c3aa3b59a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A__", ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Plus", "[", 
     RowBox[{"B_", ",", "C__"}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "B"}], "]"}], " ",
    "+", " ", 
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"Plus", "[", "C", "]"}]}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.9049434690276365`*^9, 3.904943504871292*^9}, 
   3.905023491426839*^9, {3.90502357498742*^9, 3.9050236111386023`*^9}, {
   3.905026301693663*^9, 3.9050263134470806`*^9}, {3.9051656127397966`*^9, 
   3.9051656244746675`*^9}, {3.905165833598359*^9, 3.9051658486697407`*^9}, {
   3.90516604956668*^9, 3.90516605513455*^9}},
 CellLabel->
  "In[875]:=",ExpressionUUID->"fa2be4c7-991b-4ada-8cd9-c81a1a01ed20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A1_", ",", "A2___"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Plus", "[", 
     RowBox[{"B1_", ",", "B2___"}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", "B1"}], "]"}], 
   " ", "+", " ", 
   RowBox[{"RP", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"Plus", "[", "B2", "]"}]}], "]"}], "  ", "+", " ", 
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "A2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"Plus", "[", "B2", "]"}]}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.904944020584951*^9, 3.9049440746497493`*^9}, 
   3.9050234119054136`*^9, {3.9050234837134314`*^9, 3.9050234854350824`*^9}, {
   3.9050236133912277`*^9, 3.9050236541370797`*^9}, {3.905026317036312*^9, 
   3.9050263314285145`*^9}, {3.9051656286657705`*^9, 3.90516564694456*^9}, {
   3.905165852995184*^9, 3.9051658710376806`*^9}, {3.905166082275033*^9, 
   3.905166106849161*^9}},
 CellLabel->
  "In[876]:=",ExpressionUUID->"c7c709c9-1c2f-4d52-b029-21a02a839d35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", " ", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"NP", "[", "B__", "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"NP", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904943336093139*^9, 3.9049433764814234`*^9}, {
   3.9049436892023983`*^9, 3.904943699031427*^9}, {3.904944345252508*^9, 
   3.9049443509463434`*^9}, 3.9050230457034883`*^9, {3.905026335026115*^9, 
   3.9050263414557195`*^9}, {3.90516564949786*^9, 3.9051656556986003`*^9}, {
   3.905165874599723*^9, 3.905165882084187*^9}, {3.905166109182069*^9, 
   3.9051661125337777`*^9}},
 CellLabel->
  "In[877]:=",ExpressionUUID->"800bd22a-d603-471d-ab04-5a2c22db08ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c_", ",", " ", 
      RowBox[{"NP", "[", "B__", "]"}]}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c", " ", 
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"NP", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049433894328265`*^9, 3.9049433915560217`*^9}, {
   3.904943702767337*^9, 3.9049437132514925`*^9}, 3.905023050106287*^9, {
   3.905026350051536*^9, 3.905026360304497*^9}, {3.905165659728178*^9, 
   3.905165667698871*^9}, {3.9051658850764055`*^9, 3.9051658934235587`*^9}, {
   3.905166114971075*^9, 3.9051661191689734`*^9}},
 CellLabel->
  "In[878]:=",ExpressionUUID->"67b2f39c-ae80-4143-99af-b795101e8d0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c1_", ",", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"Times", "[", 
     RowBox[{"c2_", ",", " ", 
      RowBox[{"NP", "[", "B__", "]"}]}], "]"}]}], "]"}], " ", ":=", " ", 
  RowBox[{"c1", " ", "c2", " ", 
   RowBox[{"RPLoop", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"NP", "[", "B", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049444054244328`*^9, 3.904944424077176*^9}, {
  3.9050230550476255`*^9, 3.9050230584723816`*^9}, {3.905026363383423*^9, 
  3.905026368435561*^9}, {3.905165722582119*^9, 3.9051657232534485`*^9}, {
  3.905165896347514*^9, 3.9051659048603544`*^9}, {3.9051661226517787`*^9, 
  3.905166126704051*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"cddac942-7bfd-45e6-a8a5-c744325a4165"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPLoop", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ":=", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"args", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"prod1", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"prod2", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"coeff", " ", "=", " ", 
       RowBox[{
        RowBox[{"Factorial", "[", "der1", "]"}], "*", 
        RowBox[{"Factorial", "[", "der2", "]"}]}]}], ",", "  ", 
      RowBox[{"z1", " ", "=", " ", "z1"}], ",", " ", 
      RowBox[{"z2", " ", "=", " ", "z2"}], ",", " ", 
      RowBox[{"w1", "=", " ", "w1"}], ",", " ", 
      RowBox[{"w2", "=", "w2"}], ",", 
      RowBox[{"y1", "=", "y1"}], ",", 
      RowBox[{"y2", "=", "y2"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "A", "}"}], "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldN", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", "A", "}"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesN", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldN", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varN1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varN2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN1", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN2", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"args", ",", " ", 
          RowBox[{"{", 
           RowBox[{"varN1", ",", "0", ",", " ", "derN1"}], "}"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"args", ",", " ", 
          RowBox[{"{", 
           RowBox[{"varN2", ",", "0", ",", " ", "derN2"}], "}"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", 
                 RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", "z2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", 
                  RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", "z2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "B", "}"}], "]"}]}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldM", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", "B", "}"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesM", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldM", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varM1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<w\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varM2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<w\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derM1", " ", "=", " ", 
         RowBox[{"derivativesM", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derM2", " ", "=", " ", 
         RowBox[{"derivativesM", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"args", ",", " ", 
          RowBox[{"{", 
           RowBox[{"varM1", ",", "0", ",", " ", "derM1"}], "}"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"args", ",", " ", 
          RowBox[{"{", 
           RowBox[{"varM2", ",", "0", ",", " ", "derM2"}], "}"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"prod2", " ", "=", " ", 
         RowBox[{"prod2", " ", "**", " ", 
          RowBox[{"GivePositionToField", "[", 
           RowBox[{"fieldM", ",", " ", "varM1", ",", " ", "varM2"}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesM", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesM", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"args", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"args", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"z1", ",", "0", ",", "der1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "0", ",", "der2"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"powerString", " ", "=", " ", 
      RowBox[{"CreatePowerString", "[", "args", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"flattenArgs", " ", "=", " ", 
      RowBox[{"args", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "x__", "}"}], "->", "x"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bracket", " ", "=", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"coeff", " ", "*", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{"RemoveNonFields", "[", 
               RowBox[{"1", ",", " ", "powerString"}], "]"}], ",", 
              RowBox[{
               RowBox[{"SeriesExpandNP", "[", 
                RowBox[{
                 RowBox[{"RPWithPositions", "[", 
                  RowBox[{
                   RowBox[{"ConvertNPToList", "[", "prod1", "]"}], ",", 
                   RowBox[{"ConvertNPToList", "[", "prod2", "]"}]}], "]"}], 
                 ",", "flattenArgs"}], "]"}], "//", 
               RowBox[{"Expand", "/.", 
                RowBox[{"{", 
                 RowBox[{"Plus", "->", "List"}], "}"}]}]}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"List", "->", "Plus"}], "}"}]}], ",", "flattenArgs"}], 
          "]"}]}], "//", "Expand"}], "//", "PerformDerivativesRP"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"bracket", ",", "Module"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.90493521634379*^9, 3.9049352581355577`*^9}, {
   3.904935367418537*^9, 3.9049353978240614`*^9}, {3.90493546921455*^9, 
   3.904935492032576*^9}, {3.9049356762129755`*^9, 3.9049356973477244`*^9}, {
   3.9049369811229663`*^9, 3.9049370572307253`*^9}, {3.9049371240242996`*^9, 
   3.9049372090005417`*^9}, {3.9049372521129704`*^9, 3.904937328518975*^9}, {
   3.904937368244576*^9, 3.9049375822842903`*^9}, {3.9049376133930707`*^9, 
   3.904937628709237*^9}, {3.9049376848006907`*^9, 3.9049377055448337`*^9}, {
   3.9049377464813423`*^9, 3.90493779849655*^9}, {3.904937836961759*^9, 
   3.904937843737363*^9}, {3.904937992057269*^9, 3.904938122235795*^9}, {
   3.90493869936858*^9, 3.9049387067746806`*^9}, {3.9049399094726577`*^9, 
   3.904939931148506*^9}, {3.9049399926357107`*^9, 3.9049399963578515`*^9}, {
   3.904940039562479*^9, 3.90494009965408*^9}, {3.9049401514509535`*^9, 
   3.9049402703901386`*^9}, {3.9049411914066086`*^9, 
   3.9049411946720033`*^9}, {3.904941439247825*^9, 3.9049415106807847`*^9}, {
   3.9049415704809513`*^9, 3.9049417871008453`*^9}, {3.9049419065980034`*^9, 
   3.904941929983479*^9}, {3.9049419830544977`*^9, 3.9049420220872145`*^9}, {
   3.9049421168345203`*^9, 3.904942122483403*^9}, {3.904942155785698*^9, 
   3.9049421583140373`*^9}, {3.9049422246845875`*^9, 3.904942294604099*^9}, {
   3.904942345912521*^9, 3.9049424822754*^9}, {3.9049425240003076`*^9, 
   3.904942616834871*^9}, {3.9049426485724983`*^9, 3.9049426495092916`*^9}, {
   3.9049427861707325`*^9, 3.9049427899016976`*^9}, {3.904942851873986*^9, 
   3.904942864356598*^9}, {3.904942975295625*^9, 3.9049429765140295`*^9}, {
   3.904943087145817*^9, 3.9049431078389*^9}, {3.9050157358063498`*^9, 
   3.905015802757168*^9}, {3.905015877693108*^9, 3.9050158806184435`*^9}, {
   3.90501610706874*^9, 3.905016110880805*^9}, {3.9050161686040874`*^9, 
   3.9050162040165014`*^9}, {3.9050163174083366`*^9, 
   3.9050163244667563`*^9}, {3.905016454075348*^9, 3.905016461376158*^9}, {
   3.90501652977499*^9, 3.9050165537360744`*^9}, {3.90501661450996*^9, 
   3.9050166151052895`*^9}, {3.9050166993389454`*^9, 
   3.9050167033341026`*^9}, {3.9050170555339413`*^9, 
   3.9050170589091434`*^9}, {3.9050174142395983`*^9, 
   3.9050174210213795`*^9}, {3.9050174990581856`*^9, 
   3.9050175011321573`*^9}, {3.905017731090452*^9, 3.9050177311758204`*^9}, {
   3.9050179224373603`*^9, 3.905017926658924*^9}, {3.905018090919574*^9, 
   3.905018090990348*^9}, {3.90501862143386*^9, 3.9050186375850487`*^9}, {
   3.9050189841022844`*^9, 3.9050189851926317`*^9}, {3.9050191096019354`*^9, 
   3.9050191140679545`*^9}, {3.905019190283438*^9, 3.905019194548334*^9}, {
   3.9050192837460403`*^9, 3.9050193049808073`*^9}, {3.905019365005563*^9, 
   3.9050193673431644`*^9}, {3.905019407026626*^9, 3.905019409532856*^9}, {
   3.9050194471952124`*^9, 3.9050194617984657`*^9}, {3.905019496252703*^9, 
   3.9050195107829027`*^9}, {3.9050195686847725`*^9, 3.905019571319291*^9}, {
   3.905019655820326*^9, 3.9050196681988273`*^9}, {3.9050197098794556`*^9, 
   3.9050198534459267`*^9}, {3.905019886526007*^9, 3.9050199701942406`*^9}, {
   3.9050200010342307`*^9, 3.9050200012945147`*^9}, {3.905020034705488*^9, 
   3.9050200540426884`*^9}, {3.905021124118361*^9, 3.9050211250563197`*^9}, {
   3.9050213113899546`*^9, 3.9050213990542793`*^9}, {3.9050216119677267`*^9, 
   3.9050216251728435`*^9}, {3.9050216827771397`*^9, 3.905021685626641*^9}, {
   3.9050217776425858`*^9, 3.905021783680256*^9}, 3.9050254744224205`*^9, {
   3.9050263713092813`*^9, 3.9050263762631235`*^9}, {3.905026892211345*^9, 
   3.905026894192659*^9}, {3.905027059768409*^9, 3.9050270630665503`*^9}, {
   3.9050272580166187`*^9, 3.9050273383396096`*^9}, {3.905027372185909*^9, 
   3.9050273762984695`*^9}, {3.905027597578727*^9, 3.905027619418605*^9}, {
   3.905027771971712*^9, 3.9050278111852655`*^9}, {3.9050278770193243`*^9, 
   3.905027885869117*^9}, 3.905164974452467*^9, {3.9051650400631113`*^9, 
   3.905165076257842*^9}, 3.905165108007577*^9, {3.9051661297905912`*^9, 
   3.905166130284031*^9}, {3.9053580836036296`*^9, 3.9053580888785143`*^9}, {
   3.905358143191795*^9, 3.9053581474515347`*^9}, {3.905358821617464*^9, 
   3.9053589067522645`*^9}, {3.9053589444016013`*^9, 
   3.9053589472154837`*^9}, {3.905367749091152*^9, 3.9053677931842747`*^9}, {
   3.9055081452277565`*^9, 3.905508145555698*^9}, {3.9055096211281476`*^9, 
   3.905509626046979*^9}, {3.905509663580495*^9, 3.90550969231371*^9}, {
   3.9055097358207226`*^9, 3.9055097590273075`*^9}, {3.905509928008831*^9, 
   3.9055100448148403`*^9}, {3.9055100830710053`*^9, 3.905510086828858*^9}, {
   3.905510123337524*^9, 3.9055101397589445`*^9}, {3.90551025430997*^9, 
   3.905510261511772*^9}, {3.9055103058352647`*^9, 3.905510308886221*^9}, {
   3.9055110776995554`*^9, 3.9055110950238953`*^9}, {3.905524970326473*^9, 
   3.9055250028484898`*^9}, {3.905526300461132*^9, 3.9055263015377574`*^9}, {
   3.9055268424715233`*^9, 3.905526862591185*^9}, {3.9055271473629065`*^9, 
   3.9055271797632093`*^9}, {3.9055272205409126`*^9, 3.9055272233683395`*^9}, 
   3.9055275238053703`*^9, {3.905527565613042*^9, 3.905527568176435*^9}, {
   3.9055880971886997`*^9, 3.9055880983699856`*^9}, 3.9055881617766485`*^9, {
   3.9055887236373367`*^9, 3.9055887252654057`*^9}, {3.9055887635847206`*^9, 
   3.9055887641280975`*^9}, {3.905588854167591*^9, 3.9055888555507402`*^9}, 
   3.9055890318980393`*^9, {3.9055892146708055`*^9, 3.905589215750991*^9}, 
   3.9055892536722555`*^9, {3.9055901265536604`*^9, 3.9055901508312397`*^9}, {
   3.9060607939583516`*^9, 3.9060607955918922`*^9}, 3.906387626984688*^9, 
   3.9063885460745335`*^9, {3.9075117768142247`*^9, 3.9075117826882615`*^9}, {
   3.9075143468253117`*^9, 3.9075143545209155`*^9}, {3.9075226685531716`*^9, 
   3.9075226713032703`*^9}, {3.9075229197760663`*^9, 3.907522939007843*^9}, {
   3.907523362092759*^9, 3.9075233650888653`*^9}, {3.907523447212803*^9, 
   3.9075234474473996`*^9}, {3.9075234789462156`*^9, 3.907523513381003*^9}, {
   3.907523663515457*^9, 3.907523706181048*^9}, {3.907523754560314*^9, 
   3.907523798959307*^9}, {3.9075243025467005`*^9, 3.907524331344118*^9}, {
   3.9075243691635027`*^9, 3.907524416660265*^9}, {3.907524605716588*^9, 
   3.9075246100175104`*^9}, {3.9075246555302196`*^9, 3.907524670150755*^9}, {
   3.9075252883500338`*^9, 3.9075253692141705`*^9}, {3.907525729386555*^9, 
   3.907525759686205*^9}, {3.9075258641758347`*^9, 3.90752592230387*^9}, {
   3.9075259749708643`*^9, 3.9075259752675657`*^9}, {3.9075260837762575`*^9, 
   3.907526086494913*^9}, {3.907526165986903*^9, 3.9075261941598034`*^9}, {
   3.907526724491263*^9, 3.907526726395033*^9}, {3.907527339690755*^9, 
   3.9075273711237946`*^9}, {3.9075275337016625`*^9, 3.9075275339986887`*^9}, 
   3.90845862985157*^9, 3.9084586662790093`*^9, {3.9084587127576237`*^9, 
   3.9084587146424336`*^9}, {3.908466132398329*^9, 3.90846613439859*^9}},
 CellLabel->
  "In[880]:=",ExpressionUUID->"3f0e68ce-3a1b-4dbb-be09-236e334a5707"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full regularized product", "Subsection",
 CellChangeTimes->{{3.90516613412605*^9, 3.905166140002165*^9}, {
  3.926921120246065*^9, 
  3.926921128073866*^9}},ExpressionUUID->"c50fe84b-a723-4702-a406-\
12f39a319e09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RP", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RPNaive", "[", 
      RowBox[{"A", ",", "B"}], "]"}], " ", "+", " ", 
     RowBox[{"RPLoop", "[", 
      RowBox[{"A", ",", "B"}], "]"}]}], "//", "Expand"}], "//", 
   "CanonicalOrder"}]}]], "Input",
 CellChangeTimes->{{3.9051661533372517`*^9, 3.905166169403685*^9}, {
  3.9055887704374466`*^9, 3.9055887716437144`*^9}, {3.9055951130911713`*^9, 
  3.905595116685214*^9}, {3.9075261253280344`*^9, 3.9075261254845476`*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"08f44b11-f6b0-479d-8de3-20837dbd9f91"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9269211303517447`*^9, 
  3.926921130712613*^9}},ExpressionUUID->"e9011b79-4ed9-46e1-bb3b-\
95549228fdef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}], 
   "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926921221594819*^9, 3.926921306766927*^9}},
 CellLabel->
  "In[882]:=",ExpressionUUID->"00ccc58e-1193-4ef0-8da8-c8c08cd0bf57"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9269212387525806`*^9, 3.926921307265931*^9}, 
   3.9269223137429733`*^9, 3.926935841533688*^9},
 CellLabel->
  "Out[882]=",ExpressionUUID->"7579aa63-e6ff-42d8-b01a-1a25f0dce4c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}], 
   "]"}], " ", "==", " ", "0"}]], "Input",
 CellChangeTimes->{{3.926921314922083*^9, 3.926921323530087*^9}},
 CellLabel->
  "In[883]:=",ExpressionUUID->"bcb3e51e-86b9-44e6-af17-51e2b02ed5eb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926921323799911*^9, 3.926922313792598*^9, 
  3.926935841571044*^9},
 CellLabel->
  "Out[883]=",ExpressionUUID->"347a7959-37e9-42b3-93f7-dfa271e248be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "//", "NP"}]}], 
   "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926921328583172*^9, 3.926921346591322*^9}},
 CellLabel->
  "In[884]:=",ExpressionUUID->"af988902-a497-4f2f-9889-1f7284533b46"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926921346901432*^9, 3.926922313849484*^9, 
  3.926935841607278*^9},
 CellLabel->
  "Out[884]=",ExpressionUUID->"816659f3-3c85-44ce-a455-90de2c36bf81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RP", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{"Q", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], 
         "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"RP", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
       "]"}], " ", "+", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"RP", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"NP", "[", 
             RowBox[{
              RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "]"}], 
            " ", "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{"NP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
        "]"}], "]"}]}], "//", "Expand"}], " ", "//", " ", "CanonicalOrder"}], 
   ")"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.9056233704619446`*^9, 3.9056233724632435`*^9}, {
   3.9056267828146496`*^9, 3.9056267863026824`*^9}, {3.905626867941739*^9, 
   3.9056268776178293`*^9}, 3.9058710083368196`*^9, 3.9058711438569627`*^9, {
   3.905871203795907*^9, 3.905871205291786*^9}, {3.905871301032797*^9, 
   3.905871301296569*^9}, {3.9058713889549236`*^9, 3.905871389044243*^9}, {
   3.905871700084592*^9, 3.9058717065444202`*^9}, {3.905871768680689*^9, 
   3.905871778050561*^9}, {3.9058718169375525`*^9, 3.905871839030287*^9}, 
   3.9058718769300737`*^9, {3.905871924352398*^9, 3.9058719246380916`*^9}, {
   3.90587195843504*^9, 3.9058719727171116`*^9}, 3.9075261040764275`*^9, {
   3.907527632532899*^9, 3.9075276428466625`*^9}, {3.907527899225316*^9, 
   3.907527913672064*^9}, {3.9075279572347517`*^9, 3.9075279636943364`*^9}, {
   3.9075280492157393`*^9, 3.9075280546534986`*^9}, {3.9075281823888917`*^9, 
   3.9075281905874257`*^9}, {3.907528275523979*^9, 3.9075282850207024`*^9}, {
   3.907528660004838*^9, 3.9075287373146954`*^9}, 3.907528814004964*^9, 
   3.907528915964721*^9, {3.907529054103796*^9, 3.9075290580416985`*^9}, {
   3.9075291432019396`*^9, 3.907529148436141*^9}, {3.9075292182039413`*^9, 
   3.9075292277041883`*^9}, {3.9075294967047577`*^9, 3.907529531942356*^9}, {
   3.907531036413661*^9, 3.907531042674268*^9}, 3.922646192788493*^9, {
   3.922646239070376*^9, 3.922646344054825*^9}, {3.922646389406604*^9, 
   3.922646450521593*^9}, {3.9226466773440866`*^9, 3.922646685688531*^9}, {
   3.92264672460524*^9, 3.922646744104926*^9}, {3.926921132420279*^9, 
   3.926921134680553*^9}},
 CellLabel->
  "In[885]:=",ExpressionUUID->"0107881f-9d3b-4728-ab3b-e467f882147a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.90562337284228*^9, 3.9056267951262474`*^9, 3.9056268799264545`*^9, 
   3.905627523804056*^9, 3.905870972712638*^9, 3.9058711026177826`*^9, 
   3.9058711443797665`*^9, 3.9058712056896057`*^9, 3.9058713032286673`*^9, 
   3.905871479168436*^9, {3.90587170073955*^9, 3.9058717071386704`*^9}, {
   3.905871769804103*^9, 3.9058717784257393`*^9}, {3.905871833765003*^9, 
   3.9058718395209723`*^9}, 3.905871973326377*^9, 3.905872743550399*^9, 
   3.9058727802805943`*^9, 3.906033250161372*^9, 3.906059782457312*^9, 
   3.9060598218721*^9, 3.9060599886897435`*^9, 3.906060146736622*^9, 
   3.906060553000125*^9, 3.9060608680000257`*^9, 3.9061526996687174`*^9, 
   3.9062325253927937`*^9, 3.9067370972024264`*^9, 3.9074446479931707`*^9, 
   3.907444813274847*^9, 3.907444889778436*^9, 3.9075054999951515`*^9, 
   3.907505562954749*^9, {3.9075057835379815`*^9, 3.907505801220925*^9}, 
   3.907521309535393*^9, 3.907522082211868*^9, 3.9075224274012938`*^9, 
   3.907522763054429*^9, {3.907525348430197*^9, 3.907525372150446*^9}, 
   3.907525574989616*^9, {3.9075257225487223`*^9, 3.907525744949522*^9}, 
   3.9075260747755575`*^9, 3.90752670746037*^9, 3.9075267639001994`*^9, 
   3.9075268705226293`*^9, 3.9075269117887707`*^9, 3.9075272444628506`*^9, {
   3.9075273574011664`*^9, 3.907527373218848*^9}, 3.907527491664631*^9, 
   3.9075275366078053`*^9, {3.907527635923537*^9, 3.9075276582965174`*^9}, 
   3.90752809986621*^9, 3.9075283099717393`*^9, 3.9075283988782573`*^9, {
   3.907528664209113*^9, 3.907528692608576*^9}, {3.907528735314632*^9, 
   3.907528737767832*^9}, 3.9075288166454983`*^9, {3.9075289131208835`*^9, 
   3.9075289177616124`*^9}, 3.907529017383199*^9, {3.9075291332323923`*^9, 
   3.9075291487643623`*^9}, 3.9075292469236994`*^9, 3.9075294349029255`*^9, {
   3.907529486047517*^9, 3.907529492860874*^9}, 3.9075296529722347`*^9, 
   3.907530992062107*^9, 3.907531043042323*^9, 3.9082029182212505`*^9, {
   3.9084545199778748`*^9, 3.9084545458532066`*^9}, 3.908454678604972*^9, 
   3.9084784121240826`*^9, 3.9103559036035194`*^9, 3.9129742737289715`*^9, {
   3.9129743288943405`*^9, 3.91297435258597*^9}, 3.922645009098566*^9, 
   3.922645735062153*^9, 3.922646344339389*^9, {3.922646406666483*^9, 
   3.9226464285057163`*^9}, 3.922646465831225*^9, {3.922646678423072*^9, 
   3.9226466861966677`*^9}, {3.922646733919593*^9, 3.922646744586205*^9}, 
   3.922819683671*^9, 3.9232247451203003`*^9, 3.926921060239462*^9, 
   3.9269211499997663`*^9, 3.9269223153882933`*^9, 3.926935841959485*^9},
 CellLabel->
  "Out[885]=",ExpressionUUID->"3e25e4da-7b66-4620-aa6b-4da3c414dff3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{"Q", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], 
         "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
       "]"}], " ", "+", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"RPLoop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"NP", "[", 
             RowBox[{
              RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "]"}], 
            " ", "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{"NP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
        "]"}], "]"}]}], "//", "Expand"}], " ", "//", " ", "CanonicalOrder"}], 
   ")"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.92264681107795*^9, 3.922646816013465*^9}, {
  3.922646887765162*^9, 3.9226469383607903`*^9}, {3.9226470368155527`*^9, 
  3.922647042525382*^9}, {3.9269211391772833`*^9, 3.926921141932021*^9}},
 CellLabel->
  "In[886]:=",ExpressionUUID->"f7a00bc3-31dd-465f-814a-0e4718268369"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.92264688646187*^9, 3.922646895545312*^9}, 
   3.92264694354528*^9, 3.922647043435252*^9, 3.9228197006138773`*^9, 
   3.9232247581662073`*^9, 3.926921074090514*^9, 3.92692115255477*^9, 
   3.9269223300429153`*^9, 3.9269358431702414`*^9},
 CellLabel->
  "Out[886]=",ExpressionUUID->"913b7d1e-b4fa-45ad-9d00-55b40af0a485"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], ")"}], "**", 
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], " ",
       "-", " ", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}], " ",
       "+", " ", 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}], 
       "]"}]}], "//", "Expand"}], "//", "CanonicalOrder"}], ")"}], "==", 
  "0"}]], "Input",
 CellChangeTimes->{{3.922646984448113*^9, 3.922647031692667*^9}, {
  3.9269211654604187`*^9, 3.926921168021584*^9}},
 CellLabel->
  "In[887]:=",ExpressionUUID->"f0f96ec6-2c75-4718-a319-2a2aa187947a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.922647031935223*^9, 3.922819700677829*^9, 
  3.923224758223503*^9, 3.926921074155738*^9, 3.926921168887401*^9, 
  3.926922330110585*^9, 3.926935843232572*^9},
 CellLabel->
  "Out[887]=",ExpressionUUID->"cd744ad9-2c8a-493e-a62b-e6a191922aa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]}], 
       "]"}], "-", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}]}], 
       "]"}]}], "//", "Expand"}], "//", "CanonicalOrder"}], ")"}], " ", "==", 
  " ", 
  RowBox[{
   RowBox[{
    FractionBox["5", "6"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "1", "]"}]}]}], 
   "-", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}]}]}], 
   "-", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "1", "]"}]}]}], 
   "-", 
   RowBox[{
    FractionBox["5", "6"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.912974455003989*^9, 3.9129745561997232`*^9}, {
   3.9129746749471655`*^9, 3.9129746838813944`*^9}, {3.9129747388478208`*^9, 
   3.91297477057168*^9}, {3.912974801458952*^9, 3.912974804290939*^9}, {
   3.912974955184721*^9, 3.9129749626611176`*^9}, {3.912976247664317*^9, 
   3.912976253539487*^9}, {3.912976405614715*^9, 3.912976416626995*^9}, {
   3.912976912207677*^9, 3.912976933046568*^9}, 3.922820130946504*^9, {
   3.92692118398496*^9, 3.926921191200664*^9}},
 CellLabel->
  "In[888]:=",ExpressionUUID->"618b8637-5c33-4e90-b883-75b5b7e0e8de"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.922819714618326*^9, 3.9228199562214127`*^9, 
  3.923224767315303*^9, 3.926921083392762*^9, 3.9269211928646927`*^9, 
  3.926922340489409*^9, 3.926935843603389*^9},
 CellLabel->
  "Out[888]=",ExpressionUUID->"7040c68a-a997-4cb2-b25d-6a370eef870d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}],
        "]"}], "-", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}],
        "]"}], " ", "+", " ", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "//", "NP"}]}],
        "]"}], "-", " ", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "//", "NP"}]}],
        "]"}], "-", 
      RowBox[{
       RowBox[{"5", "/", "3"}], " ", 
       RowBox[{"RPLoop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-",
             " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
              RowBox[{
               RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ",
            ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", 
          "NP"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"5", "/", "3"}], "  ", 
       RowBox[{"RPLoop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-",
             " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
              RowBox[{
               RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ",
            ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", 
          "NP"}]}], "]"}]}]}], "//", "Expand"}], "//", "CanonicalOrder"}], 
   ")"}], "==", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "1", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.91297800747904*^9, 3.912978187098481*^9}, {
  3.922647155072279*^9, 3.922647157566901*^9}, {3.926921200138423*^9, 
  3.926921206440096*^9}},
 CellLabel->
  "In[889]:=",ExpressionUUID->"492b6ba8-25f2-4c0c-bf5d-4ea4169aba5e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.922819729028901*^9, 3.923224774628023*^9, 
  3.926921090143523*^9, 3.926921208425673*^9, 3.9269223477110863`*^9, 
  3.9269358448888683`*^9},
 CellLabel->
  "Out[889]=",ExpressionUUID->"353d7792-3665-4eae-9cad-0822cbd8b459"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute \[Lambda]-3-bracket (experimental: signs of 3S bracket differ from \
Bomans-Wu)\
\>", "Section",
 CellChangeTimes->{{3.905870882901037*^9, 3.9058708888135242`*^9}, {
  3.926921428166421*^9, 3.9269214308177347`*^9}, {3.92692175993568*^9, 
  3.926921791703133*^9}},ExpressionUUID->"16f5e8fe-a947-4c13-a2e6-\
a8d46412600e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"A_", ",", " ", "B__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"C__", ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"D__", ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"C", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"D", ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"C", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"D", ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.904943403189931*^9, 3.904943458448872*^9}, {
   3.905023216679878*^9, 3.905023261393381*^9}, 3.905023489377448*^9, {
   3.905023542657118*^9, 3.9050235709915247`*^9}, {3.9050236046749196`*^9, 
   3.9050236080507116`*^9}, {3.9058721598491354`*^9, 3.905872190776898*^9}},
 CellLabel->
  "In[890]:=",ExpressionUUID->"08052600-cef8-43ed-a307-ca7f4f44981b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A__", ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"B_", ",", "C__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"D__", ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"D", ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"D", ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.9049434690276365`*^9, 3.904943504871292*^9}, 
   3.905023491426839*^9, {3.90502357498742*^9, 3.9050236111386023`*^9}, {
   3.905872204709287*^9, 3.9058722241176023`*^9}},
 CellLabel->
  "In[891]:=",ExpressionUUID->"93484202-c219-4104-a483-cf5dd3a6b596"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A__", ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B_", ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plus", "[", 
       RowBox[{"C_", ",", "D__"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"C", ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "[", "D", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.905872246694023*^9, 3.9058722815156703`*^9}, 
   3.905872331882738*^9},
 CellLabel->
  "In[892]:=",ExpressionUUID->"2d651066-8d6e-4e08-b07b-0d1f9388334c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"NP", "[", "B__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "C__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905872944620121*^9, 3.905872956529216*^9}},
 CellLabel->
  "In[893]:=",ExpressionUUID->"f30f42d3-7232-4379-bcf9-da2cbc1692b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", " ", 
        RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "C__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[894]:=",ExpressionUUID->"3ce254f5-0c9a-4364-a4da-18b7c8d975f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "B__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c_", ",", " ", 
        RowBox[{"NP", "[", "C__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904943336093139*^9, 3.9049433764814234`*^9}, {
   3.9049436892023983`*^9, 3.904943699031427*^9}, {3.904944345252508*^9, 
   3.9049443509463434`*^9}, 3.9050230457034883`*^9, {3.9058724331207485`*^9, 
   3.905872472091035*^9}},
 CellLabel->
  "In[895]:=",ExpressionUUID->"1daea2ab-d66e-4290-9bd9-a862ba3fa54a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c1_", ",", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c2_", ",", " ", 
        RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", "C_"}], 
   "]"}], " ", ":=", " ", 
  RowBox[{"c1", " ", "c2", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", "C"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9049444054244328`*^9, 3.904944424077176*^9}, {
  3.9050230550476255`*^9, 3.9050230584723816`*^9}, {3.9058730599897194`*^9, 
  3.905873080793974*^9}},
 CellLabel->
  "In[896]:=",ExpressionUUID->"94fdce9d-a13c-4c45-ace3-66625ca204bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c1_", ",", " ", 
        RowBox[{"NP", "[", "B__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c2_", ",", 
        RowBox[{"NP", "[", "C__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c1", " ", "c2", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9058731045775647`*^9, 3.905873151084016*^9}},
 CellLabel->
  "In[897]:=",ExpressionUUID->"69c75370-a75c-4c0d-8e22-dd51caed004b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c1_", ",", 
        RowBox[{"NP", "[", "A__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "B__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"c2_", ",", 
        RowBox[{"NP", "[", "C__", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"c1", " ", "c2", " ", 
   RowBox[{"Lambda", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "A", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der1", ",", "der2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "B", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der3", ",", "der4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NP", "[", "C", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"der5", ",", "der6"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9058731748251204`*^9, 3.905873190390791*^9}},
 CellLabel->
  "In[898]:=",ExpressionUUID->"f4ab0639-4825-4f70-8223-4983d04058a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LoopThree", "[", 
   RowBox[{
   "\[Lambda]11_", ",", " ", "\[Lambda]12_", ",", "\[Lambda]21_", ",", " ", 
    "\[Lambda]22_", ",", " ", "z1_", ",", "z2_", ",", "w1_", ",", "w2_", ",", 
    " ", "y1_", ",", "y2_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]1", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]11", ",", " ", "\[Lambda]12"}], "}"}]}], ",", " ", 
      RowBox[{"\[Lambda]2", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]21", ",", " ", "\[Lambda]22"}], "}"}]}], ",", " ", 
      RowBox[{"\[Lambda]3", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
      RowBox[{"z12", " ", "=", " ", 
       RowBox[{"z1", "-", "w1"}]}], ",", 
      RowBox[{"z13", " ", "=", " ", 
       RowBox[{"y2", "-", "z2"}]}], ",", " ", 
      RowBox[{"z23", " ", "=", " ", 
       RowBox[{"w2", "-", "y1"}]}], ",", 
      RowBox[{"Z", "=", "0"}]}], "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]3", "=", " ", 
      RowBox[{
       RowBox[{"-", "\[Lambda]1"}], " ", "-", " ", "\[Lambda]2"}]}], ";", 
     RowBox[{"Z", " ", "=", " ", 
      RowBox[{"z12", "+", "z23", "+", "z13"}]}], ";", 
     RowBox[{"Return", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"Dot", "[", 
            RowBox[{"\[Lambda]1", ",", " ", "z13"}], "]"}], "-", 
           RowBox[{"Dot", "[", 
            RowBox[{"\[Lambda]2", ",", " ", "z23"}], "]"}]}], "]"}]}], 
        RowBox[{"WP", "[", 
         RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}], "]"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"Factorial", "[", 
               RowBox[{"k1", "+", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{"\[Lambda]2", ",", "Z"}], "]"}], "^", "k1"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"Factorial", "[", 
               RowBox[{"k2", "+", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", 
                RowBox[{"Dot", "[", 
                 RowBox[{"\[Lambda]1", ",", "Z"}], "]"}]}], ")"}], "^", 
              "k2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k2", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"Factorial", "[", 
               RowBox[{"k1", "+", "k2", "+", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{"\[Lambda]2", ",", "Z"}], "]"}], "^", "k1"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", 
                RowBox[{"Dot", "[", 
                 RowBox[{"\[Lambda]1", ",", "Z"}], "]"}]}], ")"}], "^", 
              "k2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k2", ",", "1", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
       "\[IndentingNewLine]", ",", "Module"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9060501992895412`*^9, 3.9060502105161877`*^9}, {
   3.9060502786903543`*^9, 3.906050422218773*^9}, {3.9060504553040576`*^9, 
   3.906050537407581*^9}, {3.906050606435318*^9, 3.9060506213782063`*^9}, {
   3.9060597440901613`*^9, 3.90605974469093*^9}, {3.9060621484880757`*^9, 
   3.9060621487327156`*^9}, {3.906062382070503*^9, 3.9060623883601522`*^9}, {
   3.9060624642116413`*^9, 3.9060624658921895`*^9}, {3.9062965909932632`*^9, 
   3.9062965927552905`*^9}, {3.9062966847384567`*^9, 
   3.9062966871121755`*^9}, {3.9089842077388864`*^9, 
   3.9089842083044825`*^9}, {3.9089844182884545`*^9, 3.9089844284286413`*^9}, 
   3.9089894361938925`*^9, {3.908989520831435*^9, 3.908989637333332*^9}, 
   3.9089897365202055`*^9, {3.9089897880470448`*^9, 3.9089897887956467`*^9}, {
   3.908989980869052*^9, 3.9089899814338846`*^9}, {3.908990262444743*^9, 
   3.9089902646398087`*^9}, 3.908990437207515*^9, 3.908990513481554*^9, {
   3.908990554937372*^9, 3.908990558643038*^9}, 3.908990593016328*^9, 
   3.9089906636084604`*^9, {3.908990943959547*^9, 3.9089909507265186`*^9}, {
   3.9089910169578404`*^9, 3.9089910189182224`*^9}, {3.908991292914917*^9, 
   3.908991294743011*^9}, {3.908991360730036*^9, 3.908991362354806*^9}, {
   3.9089914412884393`*^9, 3.908991445003648*^9}, {3.9089914837199492`*^9, 
   3.9089914839538455`*^9}, {3.908991656644994*^9, 3.908991695746151*^9}, {
   3.908991809583954*^9, 3.908991857076991*^9}, {3.908991938687546*^9, 
   3.9089919415405846`*^9}, {3.9089920607776494`*^9, 3.908992075215711*^9}, {
   3.9089922376538415`*^9, 3.9089922389139285`*^9}, {3.908992338300505*^9, 
   3.9089923387747793`*^9}, {3.9089923953699107`*^9, 3.90899239611631*^9}, {
   3.9089925080093956`*^9, 3.90899250822342*^9}, {3.908992740492913*^9, 
   3.908992761020632*^9}, {3.90899279915948*^9, 3.908992799383052*^9}, {
   3.910356103041684*^9, 3.9103561370871143`*^9}, {3.910356243994933*^9, 
   3.910356245302308*^9}, {3.9103563977172546`*^9, 3.9103563998977804`*^9}, 
   3.9103564719588656`*^9, 3.9103569253929825`*^9, {3.910357579700821*^9, 
   3.910357581861093*^9}, 3.9103576685211115`*^9},
 CellLabel->
  "In[899]:=",ExpressionUUID->"5582d73f-d3a5-43b5-82fd-2231ae7634a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BracketWithPositions", "[", 
   RowBox[{"A_", ",", "B_", ",", "C_"}], "]"}], ":=", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bracket", " ", "=", " ", "0"}], ",", 
      RowBox[{"lengthA", " ", "=", " ", 
       RowBox[{"Length", "[", "A", "]"}]}], ",", " ", 
      RowBox[{"lengthB", " ", "=", " ", 
       RowBox[{"Length", "[", "B", "]"}]}], ",", 
      RowBox[{"lengthC", " ", "=", " ", 
       RowBox[{"Length", "[", "C", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", "lengthA"}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"m", "=", "1"}], ",", " ", 
         RowBox[{"m", "<=", " ", "lengthB"}], ",", 
         RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"An", " ", "=", " ", 
           RowBox[{"A", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ";", " ", 
          RowBox[{"Bm", " ", "=", " ", 
           RowBox[{"B", "[", 
            RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{
              RowBox[{"Contraction", "[", 
               RowBox[{"An", ",", "Bm"}], "]"}], "===", "0"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"dropBmList", " ", "=", " ", 
              RowBox[{"Drop", "[", 
               RowBox[{"B", ",", 
                RowBox[{"{", "m", "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"r", "=", "1"}], ",", 
               RowBox[{"r", "<=", " ", 
                RowBox[{"Length", "[", "dropBmList", "]"}]}], ",", 
               RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Br", " ", "=", " ", 
                 RowBox[{"dropBmList", "[", 
                  RowBox[{"[", "r", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"o", "=", "1"}], ",", 
                  RowBox[{"o", "<=", "lengthC"}], ",", " ", 
                  RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Co", " ", "=", " ", 
                    RowBox[{"C", "[", 
                    RowBox[{"[", "o", "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{
                    RowBox[{"Contraction", "[", 
                    RowBox[{"Br", ",", " ", "Co"}], " ", "]"}], "===", "0"}], 
                    "]"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"dropAnList", " ", "=", " ", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"A", ",", 
                    RowBox[{"{", "n", "}"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"dropCoList", " ", "=", " ", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"C", ",", 
                    RowBox[{"{", "o", "}"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"p", "=", "1"}], ",", 
                    RowBox[{"p", "<=", 
                    RowBox[{"Length", "[", "dropCoList", "]"}]}], ",", " ", 
                    RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"q", "=", "1"}], ",", 
                    RowBox[{"q", "<=", 
                    RowBox[{"Length", "[", "dropAnList", "]"}]}], ",", 
                    RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"Cp", " ", "=", " ", 
                    RowBox[{"dropCoList", "[", 
                    RowBox[{"[", "p", "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Aq", " ", "=", " ", 
                    RowBox[{"dropAnList", "[", 
                    RowBox[{"[", "q", "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{
                    RowBox[{"Contraction", "[", 
                    RowBox[{"Cp", ",", "Aq"}], "]"}], "===", "0"}], "]"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"sign", " ", "=", "1"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IsBeta", "[", "An", "]"}], ",", 
                    "\[IndentingNewLine]", " ", 
                    RowBox[{"sign", " ", "=", " ", 
                    RowBox[{"sign", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"A", ",", "n"}], "]"}], "]"}], "+", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"B", ",", 
                    RowBox[{"m", "-", "1"}]}], "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"B", ",", "m"}], "]"}], "]"}], "+", 
                    RowBox[{"CountBetaInList", "[", "C", "]"}]}], ")"}]}]}]}],
                     ",", "\[IndentingNewLine]", " ", 
                    RowBox[{"sign", " ", "=", " ", 
                    RowBox[{"sign", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"B", ",", "m"}], "]"}], "]"}], "+", 
                    RowBox[{"CountBetaInList", "[", "C", "]"}]}], 
                    ")"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IsBeta", "[", "Br", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"sign", " ", "=", " ", 
                    RowBox[{"sign", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropBmList", ",", "r"}], "]"}], "]"}], "+", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"C", ",", 
                    RowBox[{"o", "-", "1"}]}], "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"C", ",", "o"}], "]"}], "]"}]}], ")"}]}]}]}], ",",
                     "\[IndentingNewLine]", 
                    RowBox[{"sign", " ", "=", " ", 
                    RowBox[{"sign", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"C", ",", "o"}], "]"}], "]"}], ")"}]}]}]}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IsBeta", "[", "Co", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"sign", " ", "=", " ", 
                    RowBox[{"sign", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropAnList", ",", "q"}], "]"}], "]"}], "+", " ", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropBmList", ",", " ", 
                    RowBox[{"{", "r", "}"}]}], "]"}], "]"}], " ", "+", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"dropCoList", ",", 
                    RowBox[{"p", "-", "1"}]}], "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropCoList", ",", "p"}], "]"}], "]"}]}], 
                    ")"}]}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"sign", " ", "=", " ", 
                    RowBox[{"sign", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", " ", 
                    RowBox[{"CountBetaInList", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropCoList", ",", "p"}], "]"}], "]"}], 
                    ")"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"bracket", " ", "=", " ", 
                    RowBox[{"bracket", " ", "+", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ConvertListToNP", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropAnList", ",", " ", 
                    RowBox[{"{", "q", "}"}]}], "]"}], "]"}], "**", 
                    RowBox[{"ConvertListToNP", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropBmList", ",", " ", 
                    RowBox[{"{", "r", "}"}]}], "]"}], "]"}], "**", 
                    RowBox[{"ConvertListToNP", "[", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"dropCoList", ",", 
                    RowBox[{"{", "p", "}"}]}], "]"}], "]"}]}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LoopThree", "[", 
                    RowBox[{
                    "\[Lambda]11", ",", "\[Lambda]12", ",", "\[Lambda]21", 
                    ",", "\[Lambda]22", ",", " ", 
                    RowBox[{"ExtractPosition", "[", "An", "]"}], ",", " ", 
                    RowBox[{"ExtractPosition", "[", "Aq", "]"}], ",", " ", 
                    RowBox[{"ExtractPosition", "[", "Bm", "]"}], ",", 
                    RowBox[{"ExtractPosition", "[", "Br", "]"}], ",", " ", 
                    RowBox[{"ExtractPosition", "[", "Co", "]"}], ",", 
                    RowBox[{"ExtractPosition", "[", "Cp", "]"}]}], "]"}], " ",
                     "sign"}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
                 "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
              "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"bracket", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.905873524269247*^9, 3.905873567004913*^9}, {
   3.9058741423931894`*^9, 3.9058741428572245`*^9}, {3.905875517385459*^9, 
   3.9058755875357184`*^9}, {3.905875693766328*^9, 3.905875843497961*^9}, {
   3.905875884048506*^9, 3.905875940044532*^9}, 3.905875998421288*^9, {
   3.905876036671218*^9, 3.9058761367500963`*^9}, {3.905876177724839*^9, 
   3.905876201377866*^9}, {3.905876261686387*^9, 3.905876314027356*^9}, {
   3.9058763786286817`*^9, 3.9058763787568135`*^9}, {3.905876439647806*^9, 
   3.905876441215673*^9}, {3.9058764794471145`*^9, 3.9058765413282723`*^9}, {
   3.9058766547284827`*^9, 3.9058768317870407`*^9}, {3.9060456021026525`*^9, 
   3.9060456516011744`*^9}, {3.906045740683099*^9, 3.906045746989833*^9}, {
   3.9060460177478256`*^9, 3.9060460325554795`*^9}, {3.906046136414954*^9, 
   3.906046167717704*^9}, {3.906046206257462*^9, 3.906046209488552*^9}, {
   3.906046315487231*^9, 3.906046377918726*^9}, {3.9060491866881795`*^9, 
   3.906049219803775*^9}, {3.906049284915703*^9, 3.9060493394762545`*^9}, {
   3.9060493781147738`*^9, 3.906049426560636*^9}, {3.9060494588536797`*^9, 
   3.906049511711459*^9}, {3.906049548797595*^9, 3.9060495584451723`*^9}, {
   3.9060496965225697`*^9, 3.906049721130859*^9}, {3.9060498511741*^9, 
   3.9060498559081078`*^9}, {3.9060499327993717`*^9, 
   3.9060499512699995`*^9}, {3.906050015030644*^9, 3.90605002774614*^9}, {
   3.906050114548272*^9, 3.9060501170056734`*^9}, {3.9060506471962767`*^9, 
   3.9060507040551186`*^9}, {3.9060508135044184`*^9, 
   3.9060508823812823`*^9}, {3.9060509594676175`*^9, 3.906050997592125*^9}, {
   3.9060510365556617`*^9, 3.906051059180275*^9}, {3.9060513360755205`*^9, 
   3.9060513419163876`*^9}, {3.9060517136932573`*^9, 
   3.9060517389897614`*^9}, {3.9060597502834005`*^9, 
   3.9060597508018284`*^9}, {3.9060601219748363`*^9, 3.906060122582203*^9}, {
   3.9060601899169436`*^9, 3.9060601905196524`*^9}, {3.906060931110685*^9, 
   3.9060609389143996`*^9}, {3.9060612081614676`*^9, 3.906061210679533*^9}, {
   3.9060612509665265`*^9, 3.9060612794847603`*^9}, {3.9060616027165647`*^9, 
   3.906061609760519*^9}, {3.9060616775546513`*^9, 3.906061679437834*^9}, {
   3.9060619357739935`*^9, 3.906061937753792*^9}, 3.9062291643968267`*^9, {
   3.9062298491540513`*^9, 3.906229849647931*^9}, {3.906295292654066*^9, 
   3.906295449951723*^9}, {3.9062956676298866`*^9, 3.906295672357423*^9}, {
   3.9062957123390827`*^9, 3.9062957170574074`*^9}, {3.9062957744678955`*^9, 
   3.9062957790188794`*^9}, {3.906295917790584*^9, 3.906295959291092*^9}, {
   3.906296060276079*^9, 3.906296060552327*^9}, {3.9062961708781643`*^9, 
   3.90629618293059*^9}, {3.906296429709468*^9, 3.9062964599680643`*^9}, {
   3.9062970729854245`*^9, 3.9062970778039885`*^9}, {3.9062974468075876`*^9, 
   3.906297522606736*^9}, {3.9062976346867385`*^9, 3.906297666568296*^9}, {
   3.906297713882039*^9, 3.906297736182394*^9}, {3.906297890621826*^9, 
   3.906297906315569*^9}, {3.9062980725973434`*^9, 3.9062980727489223`*^9}, {
   3.906298136848341*^9, 3.9062981411235204`*^9}, {3.9062982377870755`*^9, 
   3.906298237911935*^9}, {3.9062982712874613`*^9, 3.906298272502705*^9}, {
   3.9067372039966106`*^9, 3.906737205819399*^9}, {3.9075182528447065`*^9, 
   3.907518310557499*^9}, {3.9075183424436817`*^9, 3.907518361915148*^9}, {
   3.907518406828142*^9, 3.9075184263969173`*^9}, {3.9085423278836355`*^9, 
   3.9085423350488205`*^9}, 3.9085423716673756`*^9, 3.908542435542245*^9, {
   3.9085444977394066`*^9, 3.908544499450101*^9}, {3.908544530326609*^9, 
   3.908544534495097*^9}, 3.9089838240371895`*^9, {3.908983928239526*^9, 
   3.9089839302526116`*^9}, {3.908983968742997*^9, 3.9089839715748873`*^9}, {
   3.9089894080839834`*^9, 3.908989408230714*^9}, {3.908990936788028*^9, 
   3.908990938937768*^9}, {3.9089921716110916`*^9, 3.908992175343169*^9}, {
   3.9089929031497054`*^9, 3.908992932552705*^9}, {3.9103578642827587`*^9, 
   3.910357864743124*^9}},
 CellLabel->
  "In[900]:=",ExpressionUUID->"4daf99c9-94a5-413d-ac23-3fa72c8d8246"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "A__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der1_", ",", "der2_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "B__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der3_", ",", "der4_"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", "C__", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"der5_", ",", "der6_"}], "}"}]}], "}"}]}], "]"}], ":=", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"args", "=", " ", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"prod1", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", " ", 
      RowBox[{"prod2", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", "  ", 
      RowBox[{"prod3", " ", "=", " ", 
       RowBox[{"NP", "[", "]"}]}], ",", 
      RowBox[{"coeff", " ", "=", " ", 
       RowBox[{
        RowBox[{"Factorial", "[", "der1", "]"}], "*", 
        RowBox[{"Factorial", "[", "der2", "]"}], "*", 
        RowBox[{"Factorial", "[", "der3", "]"}], "*", 
        RowBox[{"Factorial", "[", "der4", "]"}], "*", 
        RowBox[{"Factorial", "[", "der5", "]"}], "*", 
        RowBox[{"Factorial", "[", "der6", "]"}]}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "A", "}"}], "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldN", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", "A", "}"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesN", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldN", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varN1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varN2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<z\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN1", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derN2", " ", "=", " ", 
         RowBox[{"derivativesN", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", "!=", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varN1", ",", "0", ",", " ", "derN1"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN2", "!=", "0"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varN2", ",", "0", ",", " ", "derN2"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derN1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", 
                 RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod1", " ", "=", " ", 
              RowBox[{"prod1", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldN", ",", " ", 
                 RowBox[{"z1", " ", "+", " ", "varN1"}], ",", " ", "z2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derN2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", 
                  RowBox[{"z2", " ", "+", " ", "varN2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod1", " ", "=", " ", 
               RowBox[{"prod1", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldN", ",", " ", "z1", " ", ",", " ", "z2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesN", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "1"}], ",", 
       RowBox[{"m", "<=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "B", "}"}], "]"}]}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldM", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", "B", "}"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesM", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldM", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varM1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<w\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varM2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<w\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "m", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derM1", " ", "=", " ", 
         RowBox[{"derivativesM", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derM2", " ", "=", " ", 
         RowBox[{"derivativesM", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derM1", "!=", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varM1", ",", "0", ",", " ", "derM1"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derM2", "!=", "0"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varM2", ",", "0", ",", " ", "derM2"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derM1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derM2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod2", " ", "=", " ", 
              RowBox[{"prod2", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldM", ",", " ", 
                 RowBox[{"w1", " ", "+", " ", "varM1"}], ",", " ", 
                 RowBox[{"w2", " ", "+", " ", "varM2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod2", " ", "=", " ", 
              RowBox[{"prod2", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldM", ",", " ", 
                 RowBox[{"w1", " ", "+", " ", "varM1"}], ",", " ", "w2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derM2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod2", " ", "=", " ", 
               RowBox[{"prod2", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldM", ",", " ", "w1", " ", ",", " ", 
                  RowBox[{"w2", " ", "+", " ", "varM2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod2", " ", "=", " ", 
               RowBox[{"prod2", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldM", ",", " ", "w1", " ", ",", " ", "w2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesM", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesM", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"o", "=", "1"}], ",", 
       RowBox[{"o", "<=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "C", "}"}], "]"}]}], ",", 
       RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fieldO", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", "C", "}"}], "[", 
          RowBox[{"[", "o", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derivativesO", " ", "=", " ", 
         RowBox[{"ExtractDerivatives", "[", "fieldO", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"varO1", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<y\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "o", "]"}], " ", "<>", " ", "\"\<1\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varO2", " ", "=", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<y\>\"", " ", "<>", " ", 
           RowBox[{"ToString", "[", "o", "]"}], " ", "<>", " ", "\"\<2\>\""}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derO1", " ", "=", " ", 
         RowBox[{"derivativesO", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"derO2", " ", "=", " ", 
         RowBox[{"derivativesO", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derO1", "!=", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varO1", ",", "0", ",", " ", "derO1"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derO2", "!=", "0"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"args", ",", " ", 
             RowBox[{"{", 
              RowBox[{"varO2", ",", "0", ",", " ", "derO2"}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"derO1", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"derO2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod3", " ", "=", " ", 
              RowBox[{"prod3", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldO", ",", " ", 
                 RowBox[{"y1", " ", "+", " ", "varO1"}], ",", " ", 
                 RowBox[{"y2", " ", "+", " ", "varO2"}]}], "]"}]}]}], ";"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"prod3", " ", "=", " ", 
              RowBox[{"prod3", " ", "**", " ", 
               RowBox[{"GivePositionToField", "[", 
                RowBox[{"fieldO", ",", " ", 
                 RowBox[{"y1", " ", "+", " ", "varO1"}], ",", " ", "y2"}], 
                "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"derO2", " ", "!=", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod3", " ", "=", " ", 
               RowBox[{"prod3", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldO", ",", " ", "y1", " ", ",", " ", 
                  RowBox[{"y2", " ", "+", " ", "varO2"}]}], "]"}]}]}], ";"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"prod3", " ", "=", " ", 
               RowBox[{"prod3", " ", "**", " ", 
                RowBox[{"GivePositionToField", "[", 
                 RowBox[{"fieldO", ",", " ", "y1", " ", ",", " ", "y2"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"coeff", " ", "=", " ", 
         RowBox[{"coeff", " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesO", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "*", " ", 
          RowBox[{"Factorial", "[", 
           RowBox[{"derivativesO", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"addToArgs", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"der1", "===", "0"}], ",", 
       RowBox[{"z1", "=", "0"}], ",", " ", 
       RowBox[{"addToArgs", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"addToArgs", ",", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"z1", ",", "0", ",", "der1"}], "}"}], "}"}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"der2", "===", "0"}], ",", 
       RowBox[{"z2", "=", "0"}], ",", "  ", 
       RowBox[{"addToArgs", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"addToArgs", ",", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0", ",", "der2"}], "}"}], "}"}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"der3", "===", "0"}], ",", 
       RowBox[{"w1", "=", "0"}], ",", "  ", 
       RowBox[{"addToArgs", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"addToArgs", ",", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"w1", ",", "0", ",", "der3"}], "}"}], "}"}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"der4", "===", "0"}], ",", 
       RowBox[{"w2", "=", "0"}], ",", "  ", 
       RowBox[{"addToArgs", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"addToArgs", ",", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"w2", ",", "0", ",", "der4"}], "}"}], "}"}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"der5", "===", "0"}], ",", 
       RowBox[{"y1", "=", "0"}], ",", "  ", 
       RowBox[{"addToArgs", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"addToArgs", ",", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"y1", ",", "0", ",", "der5"}], "}"}], "}"}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", " ", 
     RowBox[{"addToArgs", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"addToArgs", ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"y2", ",", "0", ",", "der6"}], "}"}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"args", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"args", ",", "addToArgs"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"powerString", " ", "=", " ", 
      RowBox[{"CreatePowerString", "[", "args", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"flattenArgs", " ", "=", " ", 
      RowBox[{"args", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "x__", "}"}], "->", "x"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bracket", " ", "=", "\[IndentingNewLine]", 
      RowBox[{"coeff", " ", "*", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{"RemoveNonFields", "[", 
             RowBox[{"1", ",", " ", "powerString"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SeriesExpandNP", "[", 
              RowBox[{
               RowBox[{"BracketWithPositions", "[", 
                RowBox[{
                 RowBox[{"ConvertNPToList", "[", "prod1", "]"}], ",", 
                 RowBox[{"ConvertNPToList", "[", "prod2", "]"}], ",", 
                 RowBox[{"ConvertNPToList", "[", "prod3", "]"}]}], "]"}], ",",
                "flattenArgs"}], "]"}], "//", 
             RowBox[{"Expand", "/.", 
              RowBox[{"{", 
               RowBox[{"Plus", "->", "List"}], "}"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"List", "->", "Plus"}], "}"}]}], ",", "flattenArgs"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", 
      RowBox[{"z1", ",", "z2", ",", "w1", ",", "w2", ",", "y1", ",", "y2"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"bracket", ",", "Module"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.90493521634379*^9, 3.9049352581355577`*^9}, {
   3.904935367418537*^9, 3.9049353978240614`*^9}, {3.90493546921455*^9, 
   3.904935492032576*^9}, {3.9049356762129755`*^9, 3.9049356973477244`*^9}, {
   3.9049369811229663`*^9, 3.9049370572307253`*^9}, {3.9049371240242996`*^9, 
   3.9049372090005417`*^9}, {3.9049372521129704`*^9, 3.904937328518975*^9}, {
   3.904937368244576*^9, 3.9049375822842903`*^9}, {3.9049376133930707`*^9, 
   3.904937628709237*^9}, {3.9049376848006907`*^9, 3.9049377055448337`*^9}, {
   3.9049377464813423`*^9, 3.90493779849655*^9}, {3.904937836961759*^9, 
   3.904937843737363*^9}, {3.904937992057269*^9, 3.904938122235795*^9}, {
   3.90493869936858*^9, 3.9049387067746806`*^9}, {3.9049399094726577`*^9, 
   3.904939931148506*^9}, {3.9049399926357107`*^9, 3.9049399963578515`*^9}, {
   3.904940039562479*^9, 3.90494009965408*^9}, {3.9049401514509535`*^9, 
   3.9049402703901386`*^9}, {3.9049411914066086`*^9, 
   3.9049411946720033`*^9}, {3.904941439247825*^9, 3.9049415106807847`*^9}, {
   3.9049415704809513`*^9, 3.9049417871008453`*^9}, {3.9049419065980034`*^9, 
   3.904941929983479*^9}, {3.9049419830544977`*^9, 3.9049420220872145`*^9}, {
   3.9049421168345203`*^9, 3.904942122483403*^9}, {3.904942155785698*^9, 
   3.9049421583140373`*^9}, {3.9049422246845875`*^9, 3.904942294604099*^9}, {
   3.904942345912521*^9, 3.9049424822754*^9}, {3.9049425240003076`*^9, 
   3.904942616834871*^9}, {3.9049426485724983`*^9, 3.9049426495092916`*^9}, {
   3.9049427861707325`*^9, 3.9049427899016976`*^9}, {3.904942851873986*^9, 
   3.904942864356598*^9}, {3.904942975295625*^9, 3.9049429765140295`*^9}, {
   3.904943087145817*^9, 3.9049431078389*^9}, {3.9050157358063498`*^9, 
   3.905015802757168*^9}, {3.905015877693108*^9, 3.9050158806184435`*^9}, {
   3.90501610706874*^9, 3.905016110880805*^9}, {3.9050161686040874`*^9, 
   3.9050162040165014`*^9}, {3.9050163174083366`*^9, 
   3.9050163244667563`*^9}, {3.905016454075348*^9, 3.905016461376158*^9}, {
   3.90501652977499*^9, 3.9050165537360744`*^9}, {3.90501661450996*^9, 
   3.9050166151052895`*^9}, {3.9050166993389454`*^9, 
   3.9050167033341026`*^9}, {3.9050170555339413`*^9, 
   3.9050170589091434`*^9}, {3.9050174142395983`*^9, 
   3.9050174210213795`*^9}, {3.9050174990581856`*^9, 
   3.9050175011321573`*^9}, {3.905017731090452*^9, 3.9050177311758204`*^9}, {
   3.9050179224373603`*^9, 3.905017926658924*^9}, {3.905018090919574*^9, 
   3.905018090990348*^9}, {3.90501862143386*^9, 3.9050186375850487`*^9}, {
   3.9050189841022844`*^9, 3.9050189851926317`*^9}, {3.9050191096019354`*^9, 
   3.9050191140679545`*^9}, {3.905019190283438*^9, 3.905019194548334*^9}, {
   3.9050192837460403`*^9, 3.9050193049808073`*^9}, {3.905019365005563*^9, 
   3.9050193673431644`*^9}, {3.905019407026626*^9, 3.905019409532856*^9}, {
   3.9050194471952124`*^9, 3.9050194617984657`*^9}, {3.905019496252703*^9, 
   3.9050195107829027`*^9}, {3.9050195686847725`*^9, 3.905019571319291*^9}, {
   3.905019655820326*^9, 3.9050196681988273`*^9}, {3.9050197098794556`*^9, 
   3.9050198534459267`*^9}, {3.905019886526007*^9, 3.9050199701942406`*^9}, {
   3.9050200010342307`*^9, 3.9050200012945147`*^9}, {3.905020034705488*^9, 
   3.9050200540426884`*^9}, {3.905021124118361*^9, 3.9050211250563197`*^9}, {
   3.9050213113899546`*^9, 3.9050213990542793`*^9}, {3.9050216119677267`*^9, 
   3.9050216251728435`*^9}, {3.9050216827771397`*^9, 3.905021685626641*^9}, {
   3.9050217776425858`*^9, 3.905021783680256*^9}, 3.9050254744224205`*^9, {
   3.905164321612811*^9, 3.9051645679672155`*^9}, {3.905164625236495*^9, 
   3.905164627642767*^9}, {3.9051647999264545`*^9, 3.9051648033366227`*^9}, {
   3.9051654205549917`*^9, 3.9051654680676527`*^9}, {3.905527554682032*^9, 
   3.9055275576681476`*^9}, {3.90554464879255*^9, 3.905544661769501*^9}, {
   3.9055452970784073`*^9, 3.905545298475056*^9}, {3.9058732612189054`*^9, 
   3.9058734807894497`*^9}, {3.9060460951150007`*^9, 3.906046095651635*^9}, {
   3.9060462211286936`*^9, 3.9060462227706213`*^9}, {3.9060515284205427`*^9, 
   3.9060516750555944`*^9}, {3.906060131426594*^9, 3.906060131884618*^9}, {
   3.9060601966284714`*^9, 3.906060197248928*^9}, {3.9060604863377757`*^9, 
   3.9060604967728662`*^9}, {3.9060606837179794`*^9, 
   3.9060606854826813`*^9}, {3.9060607366653275`*^9, 3.906060776375081*^9}, {
   3.9060608400346613`*^9, 3.9060608464524946`*^9}, {3.9060613940381985`*^9, 
   3.9060613986709356`*^9}, {3.9060614675866013`*^9, 3.90606148798307*^9}, {
   3.9060615688570886`*^9, 3.9060615877409678`*^9}, {3.9060617146676793`*^9, 
   3.906061718566348*^9}, {3.9060619243279324`*^9, 3.906061924645337*^9}, {
   3.906062567515967*^9, 3.9060625784528766`*^9}, {3.9062962361362205`*^9, 
   3.9062962497204323`*^9}, {3.906296289799632*^9, 3.906296297494866*^9}, {
   3.9062963740219984`*^9, 3.906296374155506*^9}, {3.9062971032838783`*^9, 
   3.906297103412402*^9}, {3.9062971636249795`*^9, 3.9062971637716775`*^9}, {
   3.9089846346048594`*^9, 3.908984638074087*^9}, {3.908989403112708*^9, 
   3.9089894034055505`*^9}, {3.908991401642171*^9, 3.9089914102305984`*^9}, {
   3.908991495369959*^9, 3.908991540032753*^9}, {3.908991604999056*^9, 
   3.908991605143094*^9}},
 CellLabel->
  "In[901]:=",ExpressionUUID->"5d290e98-9b63-4a91-8ae9-a23de71aa968"],

Cell[CellGroupData[{

Cell["Tests", "Subsection",
 CellChangeTimes->{{3.9269214378616533`*^9, 
  3.9269214382244596`*^9}},ExpressionUUID->"8beed559-ca5f-4d05-bf40-\
f4016f94d2f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Lambda", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], " ", "**", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", "Expand"}], 
   " ", ")"}], "==", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Lambda]12"}], " ", "\[Lambda]21"}], "+", 
   RowBox[{"\[Lambda]11", " ", "\[Lambda]22"}]}]}]], "Input",
 CellChangeTimes->{{3.9269215122359056`*^9, 3.9269215173576117`*^9}},
 CellLabel->
  "In[902]:=",ExpressionUUID->"435c2199-1f24-43c7-9905-3714604b26e7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926921509244042*^9, 3.926921517643649*^9}, 
   3.926922347918336*^9, 3.9269358450382137`*^9},
 CellLabel->
  "Out[902]=",ExpressionUUID->"0687e9a5-d06f-4d4f-82d9-0ff6bd55fdf0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example usage", "Title",
 CellChangeTimes->{{3.9269230757768793`*^9, 
  3.926923077160845*^9}},ExpressionUUID->"3131d6f3-85c5-42ee-8f82-\
7a333f6158de"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Define and multiply fields", "Section"]], "Subsection",
 CellChangeTimes->{{3.92685486474533*^9, 3.926854865993486*^9}, {
  3.9268549542540607`*^9, 
  3.9268549555328417`*^9}},ExpressionUUID->"488598d6-030d-4fd3-bfae-\
ef283b3d0cbc"],

Cell[CellGroupData[{

Cell["The stress tensor", "Subsubsection",
 CellChangeTimes->{{3.926854923409471*^9, 
  3.926854925141802*^9}},ExpressionUUID->"086edbbf-1378-404b-ac21-\
5fc4f36ea3a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.926854868400442*^9, 3.926854873340876*^9}, {
  3.926935445202298*^9, 3.926935452225957*^9}},
 CellLabel->
  "In[903]:=",ExpressionUUID->"36d0b0a7-2b7c-4206-a481-9f3da912aa4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.926854869788101*^9, 3.926854874067993*^9}, 
   3.92685701710734*^9, 3.926920601769912*^9, 3.926920654199823*^9, 
   3.926920701462679*^9, 3.926920894174581*^9, 3.926922347958282*^9, {
   3.9269354482218513`*^9, 3.9269354526109123`*^9}, 3.9269358450764627`*^9},
 CellLabel->
  "Out[903]=",ExpressionUUID->"b3015d4b-a8ab-43c1-a4e2-32a9fc914355"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s2", " ", "=", " ", 
  RowBox[{"Lower", "[", "s1", "]"}]}]], "Input",
 CellChangeTimes->{{3.926854874826268*^9, 3.9268548770213633`*^9}},
 CellLabel->
  "In[904]:=",ExpressionUUID->"698dfada-0645-4c0f-b171-6d3813aa01b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.92685487744518*^9, 3.926857017188077*^9, 
  3.926920601866383*^9, 3.926920654333105*^9, 3.926920702738233*^9, 
  3.9269208942404137`*^9, 3.9269223479986343`*^9, 3.926935453314549*^9, 
  3.926935845114209*^9},
 CellLabel->
  "Out[904]=",ExpressionUUID->"6465c804-9423-4915-9760-f807a673e5dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The \[Xi] field", "Subsubsection",
 CellChangeTimes->{{3.926854928084605*^9, 3.926854929063368*^9}, {
  3.926859476382464*^9, 
  3.926859477803619*^9}},ExpressionUUID->"5230e59b-c5d5-401b-8898-\
38fbd04ec808"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]11", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926854878403421*^9, 3.926854883238872*^9}},
 CellLabel->
  "In[905]:=",ExpressionUUID->"6204b39a-87e6-4aac-9902-e3e881eddc15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.926854879938656*^9, 3.926854883625803*^9}, 
   3.926857017207004*^9, 3.926920601887882*^9, 3.926920654353569*^9, 
   3.926920703892914*^9, 3.9269208943094263`*^9, 3.9269223480434923`*^9, 
   3.926935845154751*^9},
 CellLabel->
  "Out[905]=",ExpressionUUID->"c6b182a6-23b2-4221-a472-e99177063a8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]12", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}], "+", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.926854885671623*^9, 3.926854896754322*^9}},
 CellLabel->
  "In[906]:=",ExpressionUUID->"3b6a8538-39bc-4479-b8f1-dd38e8d3c53b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]], "Output",
 CellChangeTimes->{3.926854897177417*^9, 3.926857017228159*^9, 
  3.9269206019123793`*^9, 3.9269206543769073`*^9, 3.926920704327415*^9, 
  3.926920894380436*^9, 3.926922348087982*^9, 3.926935845197421*^9},
 CellLabel->
  "Out[906]=",ExpressionUUID->"b4dc1c19-0976-4204-87f5-b3741413bd37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]21", " ", "=", " ", "\[Xi]12"}]], "Input",
 CellChangeTimes->{{3.926854897499086*^9, 3.9268549001752462`*^9}},
 CellLabel->
  "In[907]:=",ExpressionUUID->"8f0ec2b5-dad2-43cf-b789-ea2ecd8471cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9268549006359053`*^9, 3.926857017249296*^9, 
  3.926920601937791*^9, 3.926920654404845*^9, 3.926920704897476*^9, 
  3.926920894447214*^9, 3.9269223481320953`*^9, 3.92693584523919*^9},
 CellLabel->
  "Out[907]=",ExpressionUUID->"af7f5166-f6c4-4033-9fef-171562eca4d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]22", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "1", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9268549011413517`*^9, 3.926854906653994*^9}},
 CellLabel->
  "In[908]:=",ExpressionUUID->"5b7f50e6-c3aa-42ac-869c-7e44b8e5b991"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}]}]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "1", 
   "]"}]}]], "Output",
 CellChangeTimes->{3.9268549070269117`*^9, 3.926857017263852*^9, 
  3.926920601962905*^9, 3.9269206544310617`*^9, 3.9269207058975687`*^9, 
  3.926920894515172*^9, 3.926922348191683*^9, 3.926935845276783*^9},
 CellLabel->
  "Out[908]=",ExpressionUUID->"4cc9b8a2-8451-41fb-9c38-13c4244e1f20"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["One can convert to a basis representation and vice versa", \
"Subsubsection",
 CellChangeTimes->{{3.92685643652116*^9, 
  3.9268564482871923`*^9}},ExpressionUUID->"1f449927-1677-4ed1-8a76-\
b0138cfc5432"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FieldToVector", "[", 
   RowBox[{"FieldBasisToVectors", "[", 
    RowBox[{"GetFields", "[", "3", "]"}], "]"}], "]"}], "[", "s1", 
  "]"}]], "Input",
 CellChangeTimes->{{3.926856449780119*^9, 3.9268564601647453`*^9}},
 CellLabel->
  "In[909]:=",ExpressionUUID->"b70b2fed-1d28-45c1-92fc-354f3fc16979"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   FractionBox["2", "3"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "3"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9268564606237*^9, 3.92685701729814*^9, 3.926920635521625*^9, {
   3.9269206930735188`*^9, 3.926920719005912*^9}, 3.926920894585113*^9, 
   3.9269223482384987`*^9, 3.92693545842227*^9, 3.9269358453238783`*^9},
 CellLabel->
  "Out[909]=",ExpressionUUID->"00d3d397-daf6-4354-9e5e-115955af7c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetFields", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.926920719644874*^9, 3.926920720774118*^9}},
 CellLabel->
  "In[910]:=",ExpressionUUID->"a179f6e6-64df-4725-a66c-f2f55e3bd247"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9269208946546183`*^9, 3.926922348285699*^9, 
  3.926935845367654*^9},
 CellLabel->
  "Out[910]=",ExpressionUUID->"8e05c550-9ee0-49cd-a1cb-03568c63d6a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConvertCohomologyVectorsToFields", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      FractionBox["2", "3"], ",", "0", ",", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], ",", "0"}], "}"}], "}"}], ",", " ", 
   RowBox[{"PositionIndex", "[", 
    RowBox[{"FieldBasisToVectors", "[", 
     RowBox[{"GetFields", "[", "3", "]"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9268564622318296`*^9, 3.926856493700902*^9}, 
   3.9269354677393923`*^9},
 CellLabel->
  "In[911]:=",ExpressionUUID->"6d8a77fa-ba40-4ef1-b39b-822d75f17642"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.926856475054359*^9, 3.9268564940865993`*^9}, 
   3.926857017326046*^9, 3.926920894724999*^9, 3.926922348333088*^9, 
   3.926935468402734*^9, 3.926935845412327*^9},
 CellLabel->
  "Out[911]=",ExpressionUUID->"a0be7e84-6a0b-46b6-8f9c-f31a3d2e5cbc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computing cohomology", "Section"]], "Subsection",
 CellChangeTimes->{{3.926854600064412*^9, 
  3.926854602975462*^9}},ExpressionUUID->"f13fafda-de0b-4906-998a-\
178561b58a09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", 
  RowBox[{"2", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.926854656324937*^9, 3.9268546573960123`*^9}},
 CellLabel->
  "In[912]:=",ExpressionUUID->"37c77a27-52b4-4c8b-8e4b-12286a03813a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.92685465775478*^9, 3.9268570173487453`*^9, 
  3.9269208947914047`*^9, 3.926922348382365*^9, 3.926935845452344*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"9389f903-ec5e-4655-9ce1-1300c3762464"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.92685465775478*^9, 3.9268570173487453`*^9, 
  3.9269208947914047`*^9, 3.926922348382365*^9, 3.9269358454577713`*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"80b3d4b0-a173-462f-8710-1ec9b50e626d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.92685465775478*^9, 3.9268570173487453`*^9, 
  3.9269208947914047`*^9, 3.926922348382365*^9, 3.926935845470664*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"b367c2ca-c1c7-4062-b036-2b4366e7d4b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "}"}]], "Output",
 CellChangeTimes->{3.9268546577708187`*^9, 3.926857017370967*^9, 
  3.926920894815889*^9, 3.926922348409607*^9, 3.9269358454783154`*^9},
 CellLabel->
  "Out[912]=",ExpressionUUID->"56fcab87-8a72-46f6-86c3-fb25b423eb46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.926854637555377*^9, 3.92685464874632*^9}},
 CellLabel->
  "In[913]:=",ExpressionUUID->"1faa7a0b-c716-4000-9ea5-0cf94ab37200"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268546492119713`*^9, 3.9268570174504433`*^9, 
  3.926920894930265*^9, 3.9269223485154753`*^9, 3.926935845568157*^9},
 CellLabel->
  "During evaluation of \
In[913]:=",ExpressionUUID->"e501a7d6-e37e-40c2-84e3-6ef3e36dd927"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268546492119713`*^9, 3.9268570174504433`*^9, 
  3.926920894930265*^9, 3.9269223485154753`*^9, 3.9269358455756073`*^9},
 CellLabel->
  "During evaluation of \
In[913]:=",ExpressionUUID->"08f723ea-6e81-4e59-a246-a10505ed413b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268546492119713`*^9, 3.9268570174504433`*^9, 
  3.926920894930265*^9, 3.9269223485154753`*^9, 3.926935845584077*^9},
 CellLabel->
  "During evaluation of \
In[913]:=",ExpressionUUID->"632fcbb2-ffa8-4890-921c-e7323c14f4a5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9268546492244864`*^9, 3.926857017467966*^9, 
  3.926920894954381*^9, 3.926922348539447*^9, 3.926935845589775*^9},
 CellLabel->
  "Out[913]=",ExpressionUUID->"441cace7-71f0-4de1-8ab5-86566d68246e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", 
  RowBox[{"10", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.926854663282743*^9, 3.926854664189032*^9}},
 CellLabel->
  "In[914]:=",ExpressionUUID->"7e5c364d-2bc6-45a5-9398-1528747148f9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["# of fields: ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854664559164*^9, 3.926857017540584*^9, 
  3.926920895068316*^9, 3.926922348645636*^9, 3.926935845681106*^9},
 CellLabel->
  "During evaluation of \
In[914]:=",ExpressionUUID->"3323fadf-b757-4d77-ac73-2a32e72e9502"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854664559164*^9, 3.926857017540584*^9, 
  3.926920895068316*^9, 3.926922348645636*^9, 3.926935845688444*^9},
 CellLabel->
  "During evaluation of \
In[914]:=",ExpressionUUID->"1334a819-9c55-4cca-a5c9-b8765508dd21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854664559164*^9, 3.926857017540584*^9, 
  3.926920895068316*^9, 3.926922348645636*^9, 3.926935845695774*^9},
 CellLabel->
  "During evaluation of \
In[914]:=",ExpressionUUID->"39514fe9-3f2c-4b4d-9dc3-ec4105add5f8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.926854664572618*^9, 3.926857017559466*^9, 
  3.926920895094562*^9, 3.926922348667561*^9, 3.9269358457021637`*^9},
 CellLabel->
  "Out[914]=",ExpressionUUID->"fee49c1f-6b55-49f4-a453-a58b2b0ae2b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", 
  RowBox[{"16", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9268546702729683`*^9, 3.9268546739480658`*^9}},
 CellLabel->
  "In[915]:=",ExpressionUUID->"8f35043e-7539-4641-8958-ed29b71ef886"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "53"}],
  SequenceForm["# of fields: ", 53],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854674519734*^9, 3.9268570177550087`*^9, 
  3.926920895287272*^9, 3.926922348924402*^9, 3.926935846008442*^9},
 CellLabel->
  "During evaluation of \
In[915]:=",ExpressionUUID->"3d4f4096-8f48-428c-b833-19a687e51706"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["# of HWS: ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854674519734*^9, 3.9268570177550087`*^9, 
  3.926920895287272*^9, 3.926922348924402*^9, 3.926935846016033*^9},
 CellLabel->
  "During evaluation of \
In[915]:=",ExpressionUUID->"65f27965-b2b0-4af8-af52-f90cbadfb9fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS in cohomology: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854674519734*^9, 3.9268570177550087`*^9, 
  3.926920895287272*^9, 3.926922348924402*^9, 3.926935846145012*^9},
 CellLabel->
  "During evaluation of \
In[915]:=",ExpressionUUID->"f88a0671-c2f2-416d-8649-db2cc56a57f9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "4", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "2", "]"}], "[", "0", "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "4", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "1", "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "1", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.926854674594215*^9, 3.926857017772547*^9, 
  3.926920895382924*^9, 3.926922348947898*^9, 3.9269358461619*^9},
 CellLabel->
  "Out[915]=",ExpressionUUID->"5fcdfea0-d3d3-40e3-87d5-49ece25dbe17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Converting the cohomology to TeX", "Section"]], \
"Subsection",
 CellChangeTimes->{{3.926854623800778*^9, 
  3.9268546356822968`*^9}},ExpressionUUID->"34676a0f-3400-40c8-a30c-\
f736ddde4e86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintCohomologyToTex", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.9268546881914873`*^9, 3.9268547036804733`*^9}},
 CellLabel->
  "In[916]:=",ExpressionUUID->"409bb262-d959-4df7-9bcc-c773ad505cea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854710505005*^9, 3.926857017857115*^9, 
  3.92692089554522*^9, 3.926922349086081*^9, 3.9269358463298683`*^9},
 CellLabel->
  "During evaluation of \
In[916]:=",ExpressionUUID->"988f3735-c8e9-48eb-a800-5fa4c5268ec2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854710505005*^9, 3.926857017857115*^9, 
  3.92692089554522*^9, 3.926922349086081*^9, 3.926935846335973*^9},
 CellLabel->
  "During evaluation of \
In[916]:=",ExpressionUUID->"e1eb6c89-21e1-48e7-9b44-1e84ae76a181"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926854710505005*^9, 3.926857017857115*^9, 
  3.92692089554522*^9, 3.926922349086081*^9, 3.926935846348391*^9},
 CellLabel->
  "During evaluation of \
In[916]:=",ExpressionUUID->"cea9ad7a-10ec-4bd8-8605-4d30ffb448f8"]
}, Open  ]],

Cell[BoxData["\<\"\\\\subsection*{Weight $3$} \\n\\\\subsubsection*{Spin \
$\\\\frac{1}{2}$} \\n\\\\begin{equation*} \\n\\\\begin{aligned} \
\\n&-\\\\gamma\\\\partial_1\\\\beta+2\\\\partial_1\\\\gamma\\\\beta\\\\\\\\\\\
\\\\\\\\n\\\\end{aligned} \\n\\\\end{equation*} \\n\\n\"\>"], "Output",
 CellChangeTimes->{3.9268547105180197`*^9, 3.926857017877852*^9, 
  3.9269208956494226`*^9, 3.926922349183069*^9, 3.9269358463554897`*^9},
 CellLabel->
  "Out[916]=",ExpressionUUID->"42c875b1-df31-4829-82b5-95f10afe2bd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintCohomologyUpToWeight", "[", 
  RowBox[{"5", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.926854712144863*^9, 3.926854730592451*^9}},
 CellLabel->
  "In[917]:=",ExpressionUUID->"6f98bb9e-324d-430f-bbb1-bb915db56e1c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846445706*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"4758039b-2cc5-4dc2-9b52-63269220aca8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.9269358464531727`*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"e81ade74-961e-425d-ae14-c66d281ece26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846459957*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"cecbd685-d7ed-4164-9630-a9bf8caaa9f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846466*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"f1e34025-2a84-4f83-a3f0-97256ac03ea4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846471882*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"433352fd-3467-4adc-9faa-1a9195e1d683"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846479021*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"bff8758a-c297-4874-bb9e-c65f78163f0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846485811*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"51c1e7df-7a1c-42e6-b4e0-9cb6e1c09e11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.92693584649228*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"666a93df-8a18-4234-a9a5-80b75671c2fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.92685471564124*^9, 3.926854731005333*^9}, 
   3.926857017965962*^9, 3.926920895676243*^9, 3.926922349274131*^9, 
   3.926935846499599*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"0dbc46ec-96d9-454e-be37-e573beef49f3"]
}, Open  ]],

Cell[BoxData["\<\"\\\\subsection*{Weight $\\\\frac{1}{3}$} \
\\n\\\\subsection*{Weight $\\\\frac{2}{3}$} \\n\\\\subsubsection*{Spin $0$} \
\\n\\\\begin{equation*} \\n\\\\begin{aligned} \
\\n&\\\\gamma\\\\\\\\\\\\\\\\\\n\\\\end{aligned} \\n\\\\end{equation*} \\n\\n\
\\\\subsection*{Weight $1$} \\n\\\\subsection*{Weight $\\\\frac{4}{3}$} \\n\\\
\\subsection*{Weight $\\\\frac{5}{3}$} \\n\\\\subsubsection*{Spin \
$\\\\frac{1}{2}$} \\n\\\\begin{equation*} \\n\\\\begin{aligned} \
\\n&\\\\partial_1\\\\gamma\\\\\\\\\\\\\\\\\\n\\\\end{aligned} \
\\n\\\\end{equation*} \\n\\n\"\>"], "Output",
 CellChangeTimes->{{3.926854715732057*^9, 3.926854731042948*^9}, 
   3.926857018015873*^9, 3.926920895736676*^9, 3.926922349334654*^9, 
   3.926935846506949*^9},
 CellLabel->
  "Out[917]=",ExpressionUUID->"33129340-9734-4261-97a0-fbbf396f6128"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Finding Q preimage", "Section"]], "Subsection",
 CellChangeTimes->{{3.926857757648631*^9, 
  3.926857760591215*^9}},ExpressionUUID->"d61b8f2f-6943-48c0-8eff-\
fbee417f81d2"],

Cell[CellGroupData[{

Cell["Stress tensor is nontrivial", "Subsubsection",
 CellChangeTimes->{{3.9268578825379553`*^9, 
  3.92685788651509*^9}},ExpressionUUID->"298e5a25-636a-4b93-b9f7-\
c8e3d2277338"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FindQPreimage", "[", "s1", "]"}], ",", 
   RowBox[{
    RowBox[{"Q", "[", "s1", "]"}], "//", "CanonicalOrder"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.926857762799017*^9, 3.926857764756044*^9}, {
  3.9268578384845467`*^9, 3.9268578487790194`*^9}},
 CellLabel->
  "In[918]:=",ExpressionUUID->"23fffb1a-cd1e-474e-ae0b-26fc6a3e5886"],

Cell[BoxData[
 TemplateBox[{
  "LinearSolve", "nosol", 
   "\"Linear equation encountered that has no solution.\"", 2, 918, 3, 
   21397152802960594131, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.92685776537227*^9, {3.92685784289039*^9, 3.926857849156623*^9}, 
   3.926920895884807*^9, 3.926922349439487*^9, 3.926935846631246*^9},
 CellLabel->
  "During evaluation of \
In[918]:=",ExpressionUUID->"f2105503-9869-455d-b32c-1d9d122808fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Not exact\"\>", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.926857765401374*^9, {3.926857842907393*^9, 3.9268578491678343`*^9}, 
   3.926920895897616*^9, 3.926922349444553*^9, 3.926935846669498*^9},
 CellLabel->
  "Out[918]=",ExpressionUUID->"3cefd456-a85e-4dc7-82f5-eccec3ea0f50"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Upsilon is nontrivial", "Subsubsection",
 CellChangeTimes->{{3.9268578902967854`*^9, 
  3.9268578925433064`*^9}},ExpressionUUID->"cfe0039a-cdc1-4d73-9934-\
18c8644a485c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FindQPreimage", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], "]"}], "//",
      "Expand"}], "//", "CanonicalOrder"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.92685785734962*^9, 3.926857871026225*^9}},
 CellLabel->
  "In[919]:=",ExpressionUUID->"f652c8a0-0e68-4be1-873b-d66dfcb41fd8"],

Cell[BoxData[
 TemplateBox[{
  "LinearSolve", "nosol", 
   "\"Linear equation encountered that has no solution.\"", 2, 919, 4, 
   21397152802960594131, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9268578653919897`*^9, 3.926857871462232*^9}, 
   3.926920896150448*^9, 3.92692234964937*^9, 3.926935846992084*^9},
 CellLabel->
  "During evaluation of \
In[919]:=",ExpressionUUID->"d9127a48-4661-40f2-ae67-e30e5abe7433"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Not exact\"\>", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.926857865406725*^9, 3.926857871472335*^9}, 
   3.926920896164856*^9, 3.926922349653862*^9, 3.926935847005444*^9},
 CellLabel->
  "Out[919]=",ExpressionUUID->"bb47643e-1d06-4fae-abbb-6972e72f46d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some trivial fields", "Subsubsection",
 CellChangeTimes->{{3.926857895019904*^9, 
  3.926857899153839*^9}},ExpressionUUID->"702dda46-a502-41b9-aaf7-\
c5eef5a20d4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindQPreimage", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Gamma]", "^", "2"}], ")"}], "[", "0", "]"}], "[", "0", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9268579008052883`*^9, 3.926857907887876*^9}},
 CellLabel->
  "In[920]:=",ExpressionUUID->"174d3902-78b8-480d-a5bb-3c709f5fc5ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]], "Output",
 CellChangeTimes->{3.9268579082544928`*^9, 3.926920896209429*^9, 
  3.926922349698558*^9, 3.92693584704873*^9},
 CellLabel->
  "Out[920]=",ExpressionUUID->"22d0bba1-1581-4651-97b9-ed34f5f89882"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindQPreimage", "[", 
  RowBox[{"s1", "**", "s2"}], "]"}]], "Input",
 CellChangeTimes->{{3.926857766676919*^9, 3.9268577907846413`*^9}},
 CellLabel->
  "In[921]:=",ExpressionUUID->"a7fe4524-fbd1-4fb9-a7cd-5c4555573cc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "9"]}], " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9268577915645113`*^9, 3.926920896615342*^9, 
  3.9269223501308413`*^9, 3.9269354888191147`*^9, 3.926935847510768*^9},
 CellLabel->
  "Out[921]=",ExpressionUUID->"e74f752d-86be-47ab-a094-0db5d24e735f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindQPreimage", "[", 
  RowBox[{
   RowBox[{"s2", "**", "\[Xi]11"}], "-", 
   RowBox[{"s1", "**", "\[Xi]12"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.926857793192618*^9, 3.926857803074877*^9}},
 CellLabel->
  "In[922]:=",ExpressionUUID->"1d9defdf-91b4-4cac-b0a6-1e7610069a40"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.9268578045700703`*^9, 3.926920897208048*^9, 
  3.926922350845503*^9, 3.926935520072913*^9, 3.926935848268503*^9},
 CellLabel->
  "Out[922]=",ExpressionUUID->"031e75d0-d276-40b5-bd88-bc147427f751"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Compute the partition function", "Section"]], \
"Subsection",
 CellChangeTimes->{{3.926854984591367*^9, 
  3.926854993886279*^9}},ExpressionUUID->"e89e1295-2828-4dfa-8a14-\
23b8b0d10eba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCharacter", "[", "3", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"f", "->", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9268550274591103`*^9, 3.926855048051647*^9}},
 CellLabel->
  "In[923]:=",ExpressionUUID->"01acd0db-11c9-4635-a2cc-0c4aae456b25"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848297999*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"c9a9d43d-f55e-41b4-8caf-4ebc2ed64dcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848303314*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"82e4f021-42dc-4305-a3b8-bf787cfdd34b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848313126*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"74333876-1d4e-4782-9b64-d561ee142796"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848319442*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"313d89ed-2f5d-461d-a201-990f4501ff27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848326023*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"2e898c75-d558-4ad1-88ee-3fb73d58684d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848331935*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"e86a359d-6df8-47df-b638-9c773c37d5f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.92693584833673*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"6ccf6ec3-ce9e-4256-a601-75faf35037b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848341734*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"44374916-6445-4ade-8ab4-f79a432b6927"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.9269358483480673`*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"c596996f-aa23-41c6-b5f6-6a50b0e8333c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848352804*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"4d29cec8-3e5b-4c54-8b11-17eca4e43aae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.9269358483583803`*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"c33a62bb-871c-45a1-8a93-c5760252517a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848364607*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"3049c1c2-d662-4708-a3e7-28bbf9381ad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848370923*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"45672549-25c5-4e53-b44f-55297b53f729"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.92693584837748*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"e0a8a37a-daa0-4705-b9a6-3eccda941333"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.92693584838411*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"846b773c-367b-4856-9729-a8795b02bf97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of fields: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.92693584839038*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"8f103e1e-3248-445b-8fae-ea534d183f23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848396587*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"c2405475-9604-401c-b1ab-9ee66ca3d163"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848402679*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"4b4375c4-e2f6-408b-aa64-33a0346e034c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.9269358484085817`*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"788e3989-68ad-41cf-8c3c-4b1d34ebc64b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.926935848415216*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"046c8a85-7c1f-48f0-b544-b4d97d5f9e93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855042147813*^9, 3.926855048422359*^9}, 
   3.926857018102785*^9, 3.926920897268908*^9, 3.9269223508989067`*^9, 
   3.9269358484219227`*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"c1990b89-8f0e-4dae-9adb-7f45fbcd2430"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["w", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["w", 
    RowBox[{"2", "/", "3"}]], " ", "z"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["w", 
    RowBox[{"5", "/", "3"}]], " ", "z"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["w", 
    RowBox[{"8", "/", "3"}]], " ", "z"}]}]], "Output",
 CellChangeTimes->{{3.926855033152017*^9, 3.926855048515418*^9}, 
   3.9268570182216997`*^9, 3.926920897387793*^9, 3.9269223510182457`*^9, 
   3.9269358484284897`*^9},
 CellLabel->
  "Out[923]=",ExpressionUUID->"edd896e3-73b5-4611-baf2-77c6d28e9c32"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Compute and check the index", "Section"]], \
"Subsection",
 CellChangeTimes->{{3.926855060038872*^9, 
  3.9268550633436193`*^9}},ExpressionUUID->"14c30315-0aa1-4a23-859b-\
24d655073783"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeCharacter", "[", "3", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"f", "->", 
    RowBox[{"-", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.926855098595663*^9, 3.9268551053604403`*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"1a1a3a19-20bf-4096-a3ec-904098d6de3a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.92693584851569*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"77504780-1893-4572-8fc4-64c8ada17d6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848520455*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"93f58993-4cff-4bc6-80cc-6cd488dbb143"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848529418*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"3babe015-873c-4036-ae95-74d69cf34e0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848535159*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"a29ad8c5-28df-41e5-9620-ab32fcf125ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.92693584854079*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"639aecea-cfcf-4f23-bf62-a82dcc6955d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848547648*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"c42c7b2f-cac4-42d5-8f1d-ea9df851f9fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848553529*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"d3ed3bdc-2e7f-4001-896c-77011da34af2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848559033*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"12c2cdbf-38c4-47ee-8e2c-dc85ba3ae487"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848564693*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"8a53a0b8-6090-4fe4-85f7-ee62464c06a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848570261*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"2a768e8a-8631-4f3f-bbeb-49f28fbce430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848575727*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"31c784e0-7d3a-4aee-8ecd-eeb380cb1a52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848582848*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"6405ee6e-3c26-4fd9-ae0a-0fd94a6c8549"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.9269358485892572`*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"dd7492e9-fd1c-476b-9cac-83f97e0c6ee3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848594981*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"32966b42-e191-4cc1-9248-81c6f102bc36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848600924*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"c5f4fa30-4c35-4b3f-8313-f77083fd0034"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of fields: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.9269358486066103`*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"ac51116a-f24d-4a7b-83ba-0e7fae9f4444"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848613613*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"27eecb73-c618-433c-b271-29e0a9b94829"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.92693584861931*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"14cc43d2-c313-4b95-8435-fe5b7426ac55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.926935848624802*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"ff504a97-d6df-4d52-b510-5dd11b58c440"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.9269358486314*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"e2ebc5ee-51ba-4c3e-93f2-fffa2a18114f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551058232603`*^9, 3.9268570184055243`*^9, 
  3.926920897482044*^9, 3.926922351111231*^9, 3.9269358486377697`*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"f0a1eda8-b619-407e-ab4b-e031e97441fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["w", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["w", 
    RowBox[{"2", "/", "3"}]], " ", "z"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["w", 
    RowBox[{"5", "/", "3"}]], " ", "z"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["w", 
    RowBox[{"8", "/", "3"}]], " ", "z"}]}]], "Output",
 CellChangeTimes->{3.926855105913616*^9, 3.9268570185135803`*^9, 
  3.926920897626526*^9, 3.9269223512472677`*^9, 3.926935848644361*^9},
 CellLabel->
  "Out[924]=",ExpressionUUID->"bde75a99-56cd-4420-83dc-fb226fdad790"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"EulerCharacter", "[", 
            RowBox[{"6", ",", "6"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "^", "k1_"}], "->", 
      RowBox[{"z", "^", 
       RowBox[{"Mod", "[", 
        RowBox[{"k1", ",", "3"}], "]"}]}]}], "}"}]}], ")"}], "==", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ComputeCharacter", "[", "6", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"-", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->
  "In[925]:=",ExpressionUUID->"5bdf1397-a36d-43a9-8988-6236c2df4f27"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848752935*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"10d66d87-b3d3-4320-8091-49e665b73e17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.92693584875904*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"7c67bfe2-da26-4cc7-bf7c-b49f51316ebc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848765623*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"6f9dd70a-1977-45a5-91ef-6e667dcbecf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358487710743`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"e9d63696-3a23-4b31-99c1-752baae7743a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358487764997`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"6c08195d-40af-46d2-9047-beb95b691740"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848782865*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"4211cf29-73cf-4036-b74a-d447495a9d3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848788653*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"d3408c4d-9e91-4608-8814-0d4de7dded9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358487945757`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"82c1f1b5-b1e2-4f4a-8fa2-571fb41afcff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848800487*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"d04a88d7-ef78-46d0-80dd-11cf46329527"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358488060293`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"5cabd09c-0742-44d4-aaad-e5f983b34d7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358488123007`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"49561f81-d9dd-4858-9b23-3c4c504ae2e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358488191833`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"43ef767d-8f1b-4c74-8a3b-cd6a6028f659"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358488248243`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"b7ff6e27-b63f-40de-b88f-db9e9a6bb7a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848830554*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"fe43cafb-4ba0-4fa4-b883-6b33a3c8edf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848836175*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"08545b8a-ea28-44da-aa56-b16d6083a805"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of fields: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848842128*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"8e32c312-d96b-481f-875e-42dbc2e5ddea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.92693584884837*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"400a970d-37ae-4e07-82cf-dc163c157ce4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848853785*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"14b2b859-d2c3-42d1-98d6-9e9b20b30b8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848859106*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"d98c3864-1603-4243-a4ed-3a45b62263f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848864493*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"aaedb352-a617-4ebf-924b-0da4b9745700"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848869913*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"bce903f9-a818-43c3-bb81-43d3cba4e84c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["# of fields: ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848875256*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"271c479f-09f0-4a27-a42f-f7e1297efcc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848881227*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"b792398d-f7c5-4c2c-824b-5871d38d0ecf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848887128*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"0cbddb45-3653-4888-94d9-e009a4c56d69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of fields: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848892499*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"32be004a-c580-4ef4-9b0a-3fe5c259a25c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848899498*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"bf89efd0-664c-46fb-af42-23f2564803ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935848910407*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"a5e6a6eb-5aad-4f20-a8bc-3f6d7f70cb96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["# of fields: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849000445*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"16e6d584-8a01-4ee4-9024-63bc72855131"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849007771*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"5aaa7993-cdf4-46b3-b106-a43ba35d6883"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849014634*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"4ff7db65-a212-4d95-aeba-c0b43a57f24c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of fields: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.92693584904008*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"38b7d9ab-ad4f-44f2-9d17-429c0fc05813"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358490482893`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"97d5e3c6-29a2-4cf5-9ce8-918fd84467e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849054261*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"0fcc224e-a21f-42c7-9571-63b09f423f5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["# of fields: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358491344833`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"5b6999a8-7369-4daa-ac82-5f88f7ef2098"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of HWS: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849140605*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"7276f125-c7ae-4eca-a15f-0c3b25686984"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.92693584914627*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"49522931-7d36-48b2-8eec-e3817cbc9b26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "42"}],
  SequenceForm["# of fields: ", 42],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849310244*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"b0a1695f-344f-4065-b802-1d0740fd97a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["# of HWS: ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849318602*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"39746fac-0f7f-48a5-b2c1-f98f4395d5f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849351514*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"96d1d1fd-263c-4d84-ba93-de7cb4abe934"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "53"}],
  SequenceForm["# of fields: ", 53],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849539587*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"a476f8e4-d7c3-4c83-aa52-a81d66a8d5be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["# of HWS: ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849545518*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"453ddde7-fd1c-4b6e-acc5-faaf68ac41e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS in cohomology: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849569687*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"85e1e84f-e7d2-4131-9f44-7f29cd45d8cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["# of fields: ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358498560743`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"79cc83c4-eeb3-4cf8-b215-d220c743e17b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of HWS: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849861534*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"deed8f81-7abd-4ffd-97e9-249c65dc43d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of HWS in cohomology: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935849893991*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"e24283a8-595b-4016-bb76-bcb9bac3911c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "93"}],
  SequenceForm["# of fields: ", 93],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.9269358504027987`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"65b65245-3beb-483a-ae72-6e265090916a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["# of HWS: ", 31],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935850408388*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"40c1551a-1d54-4769-a308-1d12d99d45c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS in cohomology: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855111448492*^9, 3.926857018609778*^9, 
  3.926920897791795*^9, 3.926922351423809*^9, 3.926935850471077*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"0e31e279-5b42-40e1-bf4d-dbaedf1cf8ab"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926855112958712*^9, 3.9268570200279207`*^9, 
  3.926920899392591*^9, 3.926922353110573*^9, 3.9269358505140953`*^9},
 CellLabel->
  "Out[925]=",ExpressionUUID->"983fac35-003d-444a-8a76-4405fd3c5874"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"EulerCharacter", "[", 
            RowBox[{"9", ",", "9"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "^", "k1_"}], "->", 
      RowBox[{"z", "^", 
       RowBox[{"Mod", "[", 
        RowBox[{"k1", ",", "3"}], "]"}]}]}], "}"}]}], ")"}], "==", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ComputeCharacter", "[", "10", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"-", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.926855073840283*^9, 3.926855084947258*^9}},
 CellLabel->
  "In[926]:=",ExpressionUUID->"7cac0b3b-6a9e-4e60-b82c-8b571c1d26a5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of fields: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850633648*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"a627f641-9cd3-4629-8db0-13e0af35f42f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358506392193`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"ad42660b-7998-4b48-82fc-abdcb64db56d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850645344*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"85c05d5f-589a-46cd-abf2-49983c5cb30e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850651638*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"16081e4e-723f-4925-9fdf-26f822e8bcec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358506573257`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"00598666-2fd5-4cd2-aee5-af8b9dc7cbd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850662796*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"22c422ff-3a23-4a06-aab2-9c10fd6a44d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850668275*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"91a20fd2-b3b8-41bf-87e9-73a932584f32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358506735363`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"7a420e35-a690-472e-a3dd-4d9ecb9d821b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850679142*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"3609d9f3-8d81-4723-bf15-54153f591297"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of fields: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850685113*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"e08c3584-4ea0-4685-b811-bf98d205e066"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850690895*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"b50c2f55-6593-464d-acd7-26bc8db30c85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850696357*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"8d1a6584-ab8b-46d2-adb4-4ba0916e0ca3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693585070201*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"70099e93-8d62-446b-8f63-e1089608c685"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507075787`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"ad46636f-fd1b-4f9b-b0b9-169a013ca927"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of HWS in cohomology: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507130003`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"d8bda453-ac5c-4e96-b0b5-534d93463ced"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of fields: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507202587`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"d688b693-7f87-43b6-bef1-3123b21036b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850725925*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"f0208fbd-be5f-4fc3-8629-52ba3104c974"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507317343`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"53264ffb-9f4d-49dc-8beb-d4bafe828ca7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of fields: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850737172*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"a317c4ad-65c7-4d7e-85a7-746898ef2e5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850742566*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"03c25149-8448-47a0-a1e1-115f2fb48972"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507485437`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"680696f5-1fb6-46e9-8b81-607aff64ee97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["# of fields: ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850755763*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"0c34ca19-ee65-466a-a89a-c51249109e3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850761355*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"308c3087-30cb-4604-8c66-f1377ea33ef6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850767454*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"97239437-a356-4bba-b513-35932d9e7bfa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of fields: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507734623`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"96229a35-d787-42d4-9e2f-08d9a968951c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358507787647`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"efa5abb8-1097-4fe2-8212-f2748a017a36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of HWS in cohomology: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693585078522*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"e747d891-b95a-4eb7-9f96-130264d7340f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["# of fields: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850862152*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"3ba24849-b758-4f6b-9acc-e7b7322a065f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358508680973`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"bd7acdf7-35e0-4713-9d6b-58fa72a50899"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850873087*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"1f70baea-4e14-498d-9842-1000adeefac8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of fields: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850903392*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"3c7fa228-5b6c-4562-9de0-9aadaa49744c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935850910132*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"a5292fb6-3795-4c47-bfcc-5b3f339ad5d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358509165277`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"aabc8782-a78d-4d01-8c0f-65d06a167737"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["# of fields: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358510022907`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"f86c8569-3446-4b46-bc84-337ab0c0eb36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of HWS: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851008477*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"4d8a0a7a-f8a2-4196-901e-75092a9b7e05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851013884*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"8cb30410-2750-4540-a177-2d2d263bf6bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "42"}],
  SequenceForm["# of fields: ", 42],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851175467*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"b8f1b4ba-ddb3-4517-8481-15b3a6a6ed42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["# of HWS: ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851181107*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"37a7bbd5-1e6d-4fe5-a9b2-ad93f5e7585c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851206809*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"9fe6c6c3-f1cc-4a67-94ba-9a3bdd5eaec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "53"}],
  SequenceForm["# of fields: ", 53],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358514096823`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"972d8267-215e-4ae4-a936-aff6dbcaa858"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["# of HWS: ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851415786*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"e7872b41-209b-4ccf-9c0b-e162421bb5d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS in cohomology: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851439857*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"d5d14791-b535-4ba8-9fd4-37ead320da21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["# of fields: ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693585171589*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"10c45e81-8dd6-433b-a843-e35dd1c7e1b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of HWS: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851722886*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"5f45718b-e54b-4670-b4a5-0164fbef11a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of HWS in cohomology: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935851752277*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"6b248f1b-69db-4b77-8101-ddd3f77a1084"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "93"}],
  SequenceForm["# of fields: ", 93],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935852261447*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"dc425d2a-83e5-4332-9651-0d95c2ab8469"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["# of HWS: ", 31],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935852267127*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"28859b98-53a3-400a-9905-714433c8e5f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of HWS in cohomology: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935852325246*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"02ee0f23-1028-4c7d-8e30-6ec0cc202c83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "116"}],
  SequenceForm["# of fields: ", 116],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935853373044*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"d5c4a68c-4073-4441-904e-3a69f1242c4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "34"}],
  SequenceForm["# of HWS: ", 34],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358533810043`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"ed5c0054-e7ef-4415-8b90-979bc68ba50e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of HWS in cohomology: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935853487883*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"96d2d20c-7fd2-4ea0-b91e-5dd1847c31da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "156"}],
  SequenceForm["# of fields: ", 156],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935854613494*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"2026a64b-0f15-4144-9883-102fc506cffe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "48"}],
  SequenceForm["# of HWS: ", 48],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693585462925*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"d9dac479-36ce-446e-b5fa-4dcc3410ca54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS in cohomology: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935854868038*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"e4d149c3-ae33-41b7-ada4-8326bbf60f88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "202"}],
  SequenceForm["# of fields: ", 202],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358569058523`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"ed111b19-70da-43a2-adab-985ca1210252"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "55"}],
  SequenceForm["# of HWS: ", 55],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935856919815*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"3d8486d9-dfa8-4b88-a47e-2cbaf209a674"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of HWS in cohomology: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935857180923*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"d5fcc58a-0b5e-42a9-9cf5-8b3cb16bfff6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "257"}],
  SequenceForm["# of fields: ", 257],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693585938612*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"bc8ba84b-07ba-4dd1-9e81-16a11d0d712a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "73"}],
  SequenceForm["# of HWS: ", 73],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358593961773`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"f2b8979b-c10e-48fc-8314-55c2de5d4153"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["# of HWS in cohomology: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935859943253*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"462c4553-c8fd-41f3-9895-36cb12cca34c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "332"}],
  SequenceForm["# of fields: ", 332],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358625992413`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"2bae3b23-6bd4-417f-a1bb-06712fa32a70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "86"}],
  SequenceForm["# of HWS: ", 86],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935862605672*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"3bc70b8e-f366-45d7-bbea-d6ab7eb1128a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of HWS in cohomology: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935863317337*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"75231147-9fcd-42e7-bbde-348eb4f2d8c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "426"}],
  SequenceForm["# of fields: ", 426],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693586781171*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"3da65bfc-2b5b-4987-b76e-bb825d834d3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "112"}],
  SequenceForm["# of HWS: ", 112],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935867818502*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"5638bbd5-0754-4f3e-9149-b2df33dae726"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["# of HWS in cohomology: ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935869519301*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"5f5740d7-e2a3-4f9a-b0fd-7a1259d1be2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "540"}],
  SequenceForm["# of fields: ", 540],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935875685419*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"647bef66-24d5-4ef5-a8d2-63153214909b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "133"}],
  SequenceForm["# of HWS: ", 133],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358757006407`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"f4c65760-f5db-4f95-92dc-bcd1ecfed327"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["# of HWS in cohomology: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269358786288433`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"4a7e0271-1b7a-4521-9f56-16657e74993d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "694"}],
  SequenceForm["# of fields: ", 694],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935887937007*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"7fd4aa95-8d09-4fd6-ab78-592711d6d1f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "172"}],
  SequenceForm["# of HWS: ", 172],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935887943755*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"016e095c-1e0e-4223-bde9-599eec69eb53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["# of HWS in cohomology: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935894520157*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"a0d016ac-0018-487f-9293-3109c54ad51e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "880"}],
  SequenceForm["# of fields: ", 880],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269359099738894`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"1447a0c6-f3a1-438c-8126-6b39a88b85bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "205"}],
  SequenceForm["# of HWS: ", 205],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935909979909*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"38cf45ba-107f-4c96-9e11-eccf51299fbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["# of HWS in cohomology: ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269359211722927`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"93a9ac1a-3416-402f-ba70-9cdd15b35084"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1116"}],
  SequenceForm["# of fields: ", 1116],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935946055415*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"c74677db-665b-41d3-8e31-e37b0c279d58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "264"}],
  SequenceForm["# of HWS: ", 264],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935946063787*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"8c101a58-52e6-4613-895c-d73021c2bd37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of HWS in cohomology: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926935967968543*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"21208d02-5159-4e59-bb48-4c91b0954ca6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1412"}],
  SequenceForm["# of fields: ", 1412],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926936001894415*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"a16d4607-c379-4b28-8436-0f628eb62214"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "314"}],
  SequenceForm["# of HWS: ", 314],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926936001904697*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"e9cfc8ff-ed68-441d-ae53-bf28f2b9351e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "26"}],
  SequenceForm["# of HWS in cohomology: ", 26],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.92693603642127*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"ed06763c-427e-413a-804c-9b0532787d0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "1780"}],
  SequenceForm["# of fields: ", 1780],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926936087191148*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"676de654-1715-4505-ad06-e5a38f0102bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "402"}],
  SequenceForm["# of HWS: ", 402],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.9269360872002583`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"07a52e3b-eea7-49ca-8094-4d9b21903991"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "34"}],
  SequenceForm["# of HWS in cohomology: ", 34],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268551160765333`*^9, 3.926857020418805*^9, 
  3.9269208998792953`*^9, 3.9269223532811537`*^9, 3.926936157367679*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"8d788a7c-ed49-4933-a921-dac0cce41673"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926855360801269*^9, 3.9268573212390614`*^9, 
  3.9269209223827143`*^9, 3.9269226330402937`*^9, 3.9269361683051233`*^9},
 CellLabel->
  "Out[926]=",ExpressionUUID->"27789ba8-cbc8-452a-a5e9-0539b933aa55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Examples of fitting the cohomology into \
representations (at example weights 4, 13/3, 14/3, 17/3)", "Section"]], \
"Subsection",
 CellChangeTimes->{{3.926855474867325*^9, 3.926855483899053*^9}, {
  3.926856557033387*^9, 3.9268565892484493`*^9}, {3.926856716693761*^9, 
  3.926856717421226*^9}, {3.926936244830114*^9, 
  3.926936246208496*^9}},ExpressionUUID->"d7ed4a36-7d1f-4c06-aeb0-\
477c31b49ecb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.926855501678842*^9, 3.92685552653201*^9}},
 CellLabel->
  "In[927]:=",ExpressionUUID->"2fe1625f-d0ae-4b3e-8ab2-057930b89402"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["# of fields: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855505906021*^9, 3.926855526926511*^9}, 
   3.926857321400066*^9, 3.926921021118988*^9, 3.926922633286172*^9, 
   3.926922691959374*^9, 3.926936168530121*^9},
 CellLabel->
  "During evaluation of \
In[927]:=",ExpressionUUID->"6b2b8972-1f8e-4fbb-9690-b405e1a7ffa1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855505906021*^9, 3.926855526926511*^9}, 
   3.926857321400066*^9, 3.926921021118988*^9, 3.926922633286172*^9, 
   3.926922691959374*^9, 3.9269361685359364`*^9},
 CellLabel->
  "During evaluation of \
In[927]:=",ExpressionUUID->"1048e63c-41b7-458e-8efd-abce7977f339"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.926855505906021*^9, 3.926855526926511*^9}, 
   3.926857321400066*^9, 3.926921021118988*^9, 3.926922633286172*^9, 
   3.926922691959374*^9, 3.926936168544647*^9},
 CellLabel->
  "During evaluation of \
In[927]:=",ExpressionUUID->"d9392253-9414-4fac-9d29-4742bb2026e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.926855505919746*^9, 3.926855526939947*^9}, 
   3.926857321423092*^9, 3.926921021142289*^9, 3.926922633309017*^9, 
   3.926922691977459*^9, 3.926936168549967*^9},
 CellLabel->
  "Out[927]=",ExpressionUUID->"e3580148-e8eb-4c2b-bdbe-8ec98effd771"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{"CanonicalOrder", "@*", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"der1", "[", "s1", "]"}], ",", 
     RowBox[{
      RowBox[{"der1", "[", "s2", "]"}], "-", 
      RowBox[{"der2", "[", "s1", "]"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92685552851945*^9, 3.926855549849086*^9}, {
  3.926856035912418*^9, 3.926856044726407*^9}},
 CellLabel->
  "In[928]:=",ExpressionUUID->"a30a6144-3889-43ed-a199-6e9bedd6340a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.92685554338967*^9, 3.926855550154787*^9}, 
   3.926856045110441*^9, 3.926857321515306*^9, 3.926921021309958*^9, 
   3.926922633412045*^9, 3.9269226920736723`*^9, 3.926935568853176*^9, 
   3.926936168654347*^9},
 CellLabel->
  "Out[928]=",ExpressionUUID->"1e6fd442-6366-48c8-96ff-8ab60b09c982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", 
  RowBox[{"13", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.926855570057076*^9, 3.926855575582*^9}},
 CellLabel->
  "In[929]:=",ExpressionUUID->"043662c0-cc00-4464-8039-79ba155b21a6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of fields: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855576053616*^9, 3.926857321605147*^9, 
  3.926921021406039*^9, 3.9269226334908037`*^9, 3.926922692166589*^9, 
  3.9269361687504*^9},
 CellLabel->
  "During evaluation of \
In[929]:=",ExpressionUUID->"e1a4f2b4-0f1a-430d-9144-3d93d07cd5b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of HWS: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855576053616*^9, 3.926857321605147*^9, 
  3.926921021406039*^9, 3.9269226334908037`*^9, 3.926922692166589*^9, 
  3.9269361687571163`*^9},
 CellLabel->
  "During evaluation of \
In[929]:=",ExpressionUUID->"e5bf23a7-3a62-4817-89d9-34c43e676e93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926855576053616*^9, 3.926857321605147*^9, 
  3.926921021406039*^9, 3.9269226334908037`*^9, 3.926922692166589*^9, 
  3.926936168765527*^9},
 CellLabel->
  "During evaluation of \
In[929]:=",ExpressionUUID->"8bdd6617-fa4a-4b7a-84de-a43ba7b1625f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.926855576069417*^9, 3.9268573216255407`*^9, 
  3.926921021426333*^9, 3.9269226335126553`*^9, 3.926922692185317*^9, 
  3.926936168771491*^9},
 CellLabel->
  "Out[929]=",ExpressionUUID->"46ad9ae3-bc6c-426a-86a3-fd4e40e011c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{"CanonicalOrder", "@*", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"der1", "[", "\[Xi]11", "]"}], ",", 
     RowBox[{
      RowBox[{"der1", "[", "\[Xi]12", "]"}], "-", 
      RowBox[{"der2", "[", "\[Xi]11", "]"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9268555816557627`*^9, 3.9268555995385113`*^9}, {
  3.926856033201109*^9, 3.9268560570620327`*^9}},
 CellLabel->
  "In[930]:=",ExpressionUUID->"24d01372-6270-4ac3-996d-bd000f3abb5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.926855599855269*^9, 3.926856057459464*^9, 
  3.926857321705927*^9, 3.926921021531642*^9, 3.9269226336148443`*^9, 
  3.926922692253718*^9, 3.9269355791628304`*^9, 3.92693616887473*^9},
 CellLabel->
  "Out[930]=",ExpressionUUID->"351a4ace-2382-4715-9c9c-4a12edb7feb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
To see that the first fields represent the same cohomology class, we look at \
the following\
\>", "Subsubsection",
 CellChangeTimes->{{3.9268563966528397`*^9, 3.926856415157246*^9}, {
  3.926856534117219*^9, 
  3.926856535491593*^9}},ExpressionUUID->"3f442daa-1c0e-4a0b-b078-\
340bd7bfe4ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindQPreimage", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.926856379628377*^9, 3.926856388759967*^9}},
 CellLabel->
  "In[931]:=",ExpressionUUID->"0f7f00d3-beb6-4543-9bf3-cbed3f3210ca"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{
   RowBox[{"\[Beta]", "[", "3", "]"}], "[", "0", "]"}]}]], "Output",
 CellChangeTimes->{3.926856389255843*^9, 3.926857321795713*^9, 
  3.926921021621019*^9, 3.926922633720999*^9, 3.926922692348259*^9, 
  3.926936168970201*^9},
 CellLabel->
  "Out[931]=",ExpressionUUID->"52ac7237-4217-48d1-a5e2-1e42dccd0949"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConvertCohomologyVectorsToFields", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CreateQMatrix", "[", 
     RowBox[{"GetFields", "[", 
      RowBox[{"13", "/", "3"}], "]"}], "]"}], "//", "Transpose"}], ",", 
   RowBox[{"PositionIndex", "[", 
    RowBox[{"FieldBasisToVectors", "[", 
     RowBox[{"GetFields", "[", 
      RowBox[{"13", "/", "3"}], "]"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9268562678594933`*^9, 3.926856301445767*^9}, {
  3.926856340282009*^9, 3.9268563622853737`*^9}},
 CellLabel->
  "In[932]:=",ExpressionUUID->"1ac791ce-7f58-49d8-8b76-d75a25d6de9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "1", "]"}]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "2", "]"}]}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}]}]}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "4"], "[", "0", "]"}], "[", "0", "]"}]}]}], 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "3", "]"}]}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}]}]}]}], ",", "0", 
   ",", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "4"], "[", "0", "]"}], "[", "0", "]"}]}]}], 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "4"], "[", "0", "]"}], "[", "0", "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "4"], "[", "0", "]"}], "[", "0", "]"}]}], 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "3"], "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "3"], "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.926856362747469*^9, 3.9268573219667892`*^9, 
  3.92692102177594*^9, 3.9269226337862062`*^9, 3.9269226925232153`*^9, 
  3.926936169173231*^9},
 CellLabel->
  "Out[932]=",ExpressionUUID->"767870e4-de09-4586-a3cc-a650effa8a80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", 
  RowBox[{"14", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.926856591457137*^9, 3.926856595594048*^9}},
 CellLabel->
  "In[933]:=",ExpressionUUID->"d0991cdd-a906-4de0-a4e2-acd3fbd5780f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["# of fields: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268565959863253`*^9, 3.926857322070324*^9, 
  3.926921021894895*^9, 3.926922692660965*^9, 3.926936169280106*^9},
 CellLabel->
  "During evaluation of \
In[933]:=",ExpressionUUID->"f15b638c-c00e-401a-9e31-44907d2733b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of HWS: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268565959863253`*^9, 3.926857322070324*^9, 
  3.926921021894895*^9, 3.926922692660965*^9, 3.926936169286378*^9},
 CellLabel->
  "During evaluation of \
In[933]:=",ExpressionUUID->"bb5c9c4e-29e2-456a-9b33-3598302c608a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of HWS in cohomology: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9268565959863253`*^9, 3.926857322070324*^9, 
  3.926921021894895*^9, 3.926922692660965*^9, 3.9269361692943087`*^9},
 CellLabel->
  "During evaluation of \
In[933]:=",ExpressionUUID->"d55140a2-b85c-42ed-9b88-321763a1406b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "4", "]"}], "[", "0", "]"}], ",", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9268565960007153`*^9, 3.926857322090641*^9, 
  3.9269210219186363`*^9, 3.926922692684231*^9, 3.926936169299739*^9},
 CellLabel->
  "Out[933]=",ExpressionUUID->"cffd8b4e-585f-4afb-8cb5-55ad5132a5b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{"CanonicalOrder", "@*", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "4", "]"}], "[", "0", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"9", " ", 
       RowBox[{
        RowBox[{"der1", "[", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], "**", 
        "s1"}]}], "-", 
      RowBox[{"12", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
        RowBox[{"der1", "[", "s1", "]"}]}]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.926856599748918*^9, 3.92685665326836*^9}, {
  3.9268567007092533`*^9, 3.926856700968032*^9}, {3.926935589564579*^9, 
  3.926935599237052*^9}},
 CellLabel->
  "In[934]:=",ExpressionUUID->"3438165f-4091-48c5-b9ac-afd32a4c7c9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "4", "]"}], "[", "0", "]"}], ",", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9268566414582233`*^9, 3.9268566536405487`*^9}, 
   3.92685670138564*^9, 3.926857322177141*^9, 3.9269210220189667`*^9, 
   3.9269226927912893`*^9, {3.926935586132079*^9, 3.926935599734005*^9}, 
   3.9269361694055862`*^9},
 CellLabel->
  "Out[934]=",ExpressionUUID->"675b3e14-2db3-4a88-96ef-5feaeba414f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeCohomology", "[", 
  RowBox[{"17", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.92693625110398*^9, 3.9269362549118032`*^9}},
 CellLabel->
  "In[949]:=",ExpressionUUID->"6563ef94-cdf2-4342-b16e-49fd0b415b4a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of fields: \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["# of fields: ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.926936255507025*^9},
 CellLabel->
  "During evaluation of \
In[949]:=",ExpressionUUID->"af9fa0d6-960d-4b26-a68d-1f09a6579504"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["# of HWS: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{3.9269362555136414`*^9},
 CellLabel->
  "During evaluation of \
In[949]:=",ExpressionUUID->"a43b5ef4-a2f9-4f2b-b041-edbf3be157b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of HWS in cohomology: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["# of HWS in cohomology: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.926936255599649*^9},
 CellLabel->
  "During evaluation of \
In[949]:=",ExpressionUUID->"e52cfae6-35cc-428f-ba60-cf403f546da8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "5", "]"}], "[", "0", "]"}], ",", 
   RowBox[{
    RowBox[{"8", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "3", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"21", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.926936255607191*^9},
 CellLabel->
  "Out[949]=",ExpressionUUID->"7dc39e8e-b06b-401d-b084-5e37c9ffa57f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{"CanonicalOrder", "@*", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "5", "]"}], "[", "0", "]"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
        RowBox[{"der1", "[", 
         RowBox[{"der1", "[", "s1", "]"}], "]"}]}]}], "+", 
      RowBox[{"21", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
        RowBox[{"der1", "[", "s1", "]"}]}]}], "-", 
      RowBox[{"9", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
        "s1"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"der1", "[", "s2", "]"}], "-", 
           RowBox[{"der2", "[", "s1", "]"}]}], ")"}], "//", "Expand"}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{"der1", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"der1", "[", "s2", "]"}], "-", 
           RowBox[{"der2", "[", "s1", "]"}]}], ")"}], "//", "Expand"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
        RowBox[{"der1", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"der1", "[", "s2", "]"}], "-", 
           RowBox[{"der2", "[", "s1", "]"}]}], ")"}], "]"}]}]}], "+", 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", "s2"}],
          "-", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
          "s1"}]}], ")"}]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.926936310458889*^9, 3.926936400328294*^9}, 
   3.926936475474874*^9, {3.926936522376211*^9, 3.9269365909579277`*^9}, {
   3.9269372854969473`*^9, 3.926937310055973*^9}, {3.92693738384834*^9, 
   3.92693739210376*^9}, {3.92693747294771*^9, 3.926937507789153*^9}, {
   3.92693753957683*^9, 3.9269375797142572`*^9}, {3.926938276716667*^9, 
   3.926938277574934*^9}, {3.926938684966361*^9, 3.926938690937903*^9}},
 CellLabel->
  "In[999]:=",ExpressionUUID->"e5ce76e5-8c7d-4122-9bda-1d17080c9895"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "5", "]"}], "[", "0", "]"}], ",", 
   RowBox[{
    RowBox[{"8", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "3", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"21", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "3", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}], "**", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.926936404259221*^9, 3.9269364800797377`*^9, {3.9269365586917152`*^9, 
   3.926936591353208*^9}, {3.926937288812035*^9, 3.926937310540332*^9}, {
   3.926937387435441*^9, 3.92693739265094*^9}, 3.926937442520706*^9, {
   3.92693747575301*^9, 3.92693750815247*^9}, {3.926937540320549*^9, 
   3.926937555559924*^9}, 3.9269382783306837`*^9, 3.9269386915995893`*^9},
 CellLabel->
  "Out[999]=",ExpressionUUID->"580f33a9-11e7-4575-89d6-cc846b20835d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computing the \[Lambda]-2-bracket", "Section"]], \
"Subsection",
 CellChangeTimes->{{3.926921810527357*^9, 
  3.926921816052004*^9}},ExpressionUUID->"1a202a78-b14e-4a8e-a183-\
67b9661e7450"],

Cell[CellGroupData[{

Cell["Two S bracket give an S + derivative of S", "Subsubsection",
 CellChangeTimes->{{3.9269218430649*^9, 
  3.9269218874796743`*^9}},ExpressionUUID->"308b79a3-7d5b-4199-90fc-\
7680b9be00c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lambda", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"s1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", "Expand"}], 
    "//", "CanonicalOrder"}], ")"}], " ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Lambda]11", " ", "s1"}], " ", "+", " ", 
        RowBox[{"der1", "[", "s1", "]"}]}], ")"}]}], "//", "Expand"}], "//", 
    "CanonicalOrder"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.926922639469898*^9, 3.926922643541995*^9}, {
  3.926935698939299*^9, 3.9269356991856613`*^9}},
 CellLabel->
  "In[935]:=",ExpressionUUID->"00c29330-d318-4605-923a-84a4d2bb509a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926921840159626*^9, 3.926922644326335*^9, 
  3.9269226928588953`*^9, 3.926935700381567*^9, 3.926936169614094*^9},
 CellLabel->
  "Out[935]=",ExpressionUUID->"40ad2dd0-b0f6-4c3b-bb9e-13e0ce9a977d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Two current bracket vanishes since U(1) has trivial structure constants\
\>", "Subsubsection",
 CellChangeTimes->{{3.9269218744403133`*^9, 
  3.926921896566579*^9}},ExpressionUUID->"2daad1ea-bdd4-4994-93c6-\
dcaca38bed0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Lambda", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
    "CanonicalOrder"}], ")"}], "==", "0"}]], "Input",
 CellChangeTimes->{3.926922652558626*^9},
 CellLabel->
  "In[936]:=",ExpressionUUID->"97c07b09-9b6f-4aba-8ac7-1d5566dde718"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926921903680902*^9, 3.9269226929259853`*^9, 
  3.9269361696772346`*^9},
 CellLabel->
  "Out[936]=",ExpressionUUID->"6ba521ad-5ae4-43c4-8e8a-4d888a28554c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bracket with S with \[Lambda]=0 acts like a derivative", "Subsubsection",
 CellChangeTimes->{{3.9269219079812737`*^9, 
  3.926921918682824*^9}},ExpressionUUID->"6af601fc-56eb-41c2-a51b-\
03820baf3ae4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s1", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], " ", "==", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Lambda]11"}], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.926918601172394*^9, 3.926918612671424*^9}, 
   3.926920970598393*^9, {3.926922649451886*^9, 3.926922649628951*^9}},
 CellLabel->
  "In[937]:=",ExpressionUUID->"f1c1f913-ee9b-4db7-82d4-0631ccd3ccd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Lambda]11"}], " ", 
       RowBox[{"NonCommutativeMultiply", "[", 
        RowBox[{
         RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}], "-", 
      RowBox[{"NonCommutativeMultiply", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "]"}]}], ")"}]}],
    "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "]"}]}]}], 
  "\[Equal]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Lambda]11"}], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"NonCommutativeMultiply", "[", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], 
     "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.926918608467803*^9, 3.9269186134916973`*^9}, 
   3.926919590005994*^9, 3.926919833001588*^9, 3.9269199783723927`*^9, 
   3.9269200634375267`*^9, 3.9269201558761797`*^9, 3.92692053484798*^9, 
   3.926920809169238*^9, 3.926920893949301*^9, 3.926920970895591*^9, 
   3.926922692986753*^9, 3.926936169739333*^9},
 CellLabel->
  "Out[937]=",ExpressionUUID->"90d650dd-c4e9-40a8-a930-139e7c603a55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lambda", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NP", "[", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", "Expand"}], 
    "//", "CanonicalOrder"}], ")"}], "==", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9269209849187517`*^9, 3.9269210067475653`*^9}, {
  3.926922657539681*^9, 3.9269226576513147`*^9}},
 CellLabel->
  "In[938]:=",ExpressionUUID->"a874bc87-3b81-437c-b206-b09e290270eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "+", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[Lambda]11", " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.926920986866643*^9, 3.926921007263689*^9}, 
   3.926922693060205*^9, 3.926936169804598*^9},
 CellLabel->
  "Out[938]=",ExpressionUUID->"93cf60d1-0981-473d-bde4-a6e050434045"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bracket with J = \[Beta]\[Gamma] measures the ghost number", \
"Subsubsection",
 CellChangeTimes->{{3.926921934675199*^9, 
  3.926921958135541*^9}},ExpressionUUID->"179f8dff-a01f-48a5-b4cb-\
61191b542d35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "==", 
  RowBox[{"NP", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.926916887396612*^9, 3.926916916429105*^9}, {
  3.926916983835507*^9, 3.92691698882672*^9}},
 CellLabel->
  "In[939]:=",ExpressionUUID->"216d7281-6eaa-4baa-8df4-444fe15825bd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.926916907233721*^9, 3.9269169167579613`*^9}, {
   3.9269169816227617`*^9, 3.926916989108081*^9}, 3.926917493982883*^9, 
   3.926917543417123*^9, 3.926917667508266*^9, 3.926919590048792*^9, 
   3.926919833047022*^9, 3.9269199784196568`*^9, 3.926920063477581*^9, 
   3.9269201559358788`*^9, 3.926920534895823*^9, 3.926920809231716*^9, 
   3.926920893995702*^9, 3.926920972840654*^9, 3.926921973565037*^9, 
   3.9269226931191597`*^9, 3.926936169870679*^9},
 CellLabel->
  "Out[939]=",ExpressionUUID->"116efb82-90c0-438b-a6f5-9dd2b3423156"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lambda", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NP", "[", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "==", 
  RowBox[{"NP", "[", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9269175500060167`*^9, 3.926917553191432*^9}},
 CellLabel->
  "In[940]:=",ExpressionUUID->"46eb2add-5f2a-4276-8054-d55aa8ea4fdd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9269175536197166`*^9, 3.926917667858543*^9, 
  3.926919590091386*^9, 3.926919833095584*^9, 3.926919978550386*^9, 
  3.926920063535666*^9, 3.92692015599337*^9, 3.926920534938867*^9, 
  3.926920809287293*^9, 3.926920894041505*^9, 3.9269209735032578`*^9, 
  3.926921974409616*^9, 3.926922693179241*^9, 3.9269361699317093`*^9},
 CellLabel->
  "Out[940]=",ExpressionUUID->"bb61ed17-90e4-4de0-874d-64cd07c6b652"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computing the tree level regularized product \
(trivial)", "Section"]], "Subsection",
 CellChangeTimes->{{3.9269219936843023`*^9, 
  3.926922001139291*^9}},ExpressionUUID->"7d3a5780-3c2e-44c2-bc29-\
42b890205885"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}], 
   "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926921221594819*^9, 3.926921306766927*^9}},
 CellLabel->
  "In[941]:=",ExpressionUUID->"5bebe00a-667c-4b60-9022-cfaac446dbe3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9269212387525806`*^9, 3.926921307265931*^9}, 
   3.926922020248522*^9, 3.9269226932390413`*^9, 3.926936169994153*^9},
 CellLabel->
  "Out[941]=",ExpressionUUID->"0fb4dd1c-6a42-4bae-8790-aff7db76f500"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}], 
   "]"}], " ", "==", " ", "0"}]], "Input",
 CellChangeTimes->{{3.926921314922083*^9, 3.926921323530087*^9}},
 CellLabel->
  "In[942]:=",ExpressionUUID->"6e6c3f4a-fe34-4a05-8096-8327093a878b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926921323799911*^9, 3.926922020844452*^9, 
  3.926922693297764*^9, 3.926936170058593*^9},
 CellLabel->
  "Out[942]=",ExpressionUUID->"63b273b5-4ff7-47e8-a8f8-b09e5b6f1cdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RPNaive", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "//", "NP"}]}], 
   "]"}], " ", "==", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.926921328583172*^9, 3.926921346591322*^9}},
 CellLabel->
  "In[943]:=",ExpressionUUID->"6bc35de3-2eda-44ca-a8e7-05b62cae49db"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.926921346901432*^9, 3.926922021278935*^9, 
  3.926922693358738*^9, 3.926936170118978*^9},
 CellLabel->
  "Out[943]=",ExpressionUUID->"3d1b942c-73c1-45e0-b982-4816f20df2c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computing loop corrections to the regularized \
product", "Section"]], "Subsection",
 CellChangeTimes->{{3.9269219846564617`*^9, 
  3.926921990273933*^9}},ExpressionUUID->"c8dafe45-942a-4937-b368-\
b233a1a8f852"],

Cell[CellGroupData[{

Cell["\<\
Checking that the loop corrections preserve the Leibniz rule of Q\
\>", "Subsubsection",
 CellChangeTimes->{{3.926922038767304*^9, 
  3.926922046754795*^9}},ExpressionUUID->"d005531a-7ec0-40a8-9187-\
a28e95eb3844"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RP", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{"Q", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], 
         "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"RP", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], "]"}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
       "]"}], " ", "+", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"RP", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"NP", "[", 
             RowBox[{
              RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "]"}], 
            " ", "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{"NP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
        "]"}], "]"}]}], "//", "Expand"}], " ", "//", " ", "CanonicalOrder"}], 
   ")"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.9056233704619446`*^9, 3.9056233724632435`*^9}, {
   3.9056267828146496`*^9, 3.9056267863026824`*^9}, {3.905626867941739*^9, 
   3.9056268776178293`*^9}, 3.9058710083368196`*^9, 3.9058711438569627`*^9, {
   3.905871203795907*^9, 3.905871205291786*^9}, {3.905871301032797*^9, 
   3.905871301296569*^9}, {3.9058713889549236`*^9, 3.905871389044243*^9}, {
   3.905871700084592*^9, 3.9058717065444202`*^9}, {3.905871768680689*^9, 
   3.905871778050561*^9}, {3.9058718169375525`*^9, 3.905871839030287*^9}, 
   3.9058718769300737`*^9, {3.905871924352398*^9, 3.9058719246380916`*^9}, {
   3.90587195843504*^9, 3.9058719727171116`*^9}, 3.9075261040764275`*^9, {
   3.907527632532899*^9, 3.9075276428466625`*^9}, {3.907527899225316*^9, 
   3.907527913672064*^9}, {3.9075279572347517`*^9, 3.9075279636943364`*^9}, {
   3.9075280492157393`*^9, 3.9075280546534986`*^9}, {3.9075281823888917`*^9, 
   3.9075281905874257`*^9}, {3.907528275523979*^9, 3.9075282850207024`*^9}, {
   3.907528660004838*^9, 3.9075287373146954`*^9}, 3.907528814004964*^9, 
   3.907528915964721*^9, {3.907529054103796*^9, 3.9075290580416985`*^9}, {
   3.9075291432019396`*^9, 3.907529148436141*^9}, {3.9075292182039413`*^9, 
   3.9075292277041883`*^9}, {3.9075294967047577`*^9, 3.907529531942356*^9}, {
   3.907531036413661*^9, 3.907531042674268*^9}, 3.922646192788493*^9, {
   3.922646239070376*^9, 3.922646344054825*^9}, {3.922646389406604*^9, 
   3.922646450521593*^9}, {3.9226466773440866`*^9, 3.922646685688531*^9}, {
   3.92264672460524*^9, 3.922646744104926*^9}, {3.926921132420279*^9, 
   3.926921134680553*^9}},
 CellLabel->
  "In[944]:=",ExpressionUUID->"b929ef99-a9d3-4421-9c27-f301873d191f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.90562337284228*^9, 3.9056267951262474`*^9, 3.9056268799264545`*^9, 
   3.905627523804056*^9, 3.905870972712638*^9, 3.9058711026177826`*^9, 
   3.9058711443797665`*^9, 3.9058712056896057`*^9, 3.9058713032286673`*^9, 
   3.905871479168436*^9, {3.90587170073955*^9, 3.9058717071386704`*^9}, {
   3.905871769804103*^9, 3.9058717784257393`*^9}, {3.905871833765003*^9, 
   3.9058718395209723`*^9}, 3.905871973326377*^9, 3.905872743550399*^9, 
   3.9058727802805943`*^9, 3.906033250161372*^9, 3.906059782457312*^9, 
   3.9060598218721*^9, 3.9060599886897435`*^9, 3.906060146736622*^9, 
   3.906060553000125*^9, 3.9060608680000257`*^9, 3.9061526996687174`*^9, 
   3.9062325253927937`*^9, 3.9067370972024264`*^9, 3.9074446479931707`*^9, 
   3.907444813274847*^9, 3.907444889778436*^9, 3.9075054999951515`*^9, 
   3.907505562954749*^9, {3.9075057835379815`*^9, 3.907505801220925*^9}, 
   3.907521309535393*^9, 3.907522082211868*^9, 3.9075224274012938`*^9, 
   3.907522763054429*^9, {3.907525348430197*^9, 3.907525372150446*^9}, 
   3.907525574989616*^9, {3.9075257225487223`*^9, 3.907525744949522*^9}, 
   3.9075260747755575`*^9, 3.90752670746037*^9, 3.9075267639001994`*^9, 
   3.9075268705226293`*^9, 3.9075269117887707`*^9, 3.9075272444628506`*^9, {
   3.9075273574011664`*^9, 3.907527373218848*^9}, 3.907527491664631*^9, 
   3.9075275366078053`*^9, {3.907527635923537*^9, 3.9075276582965174`*^9}, 
   3.90752809986621*^9, 3.9075283099717393`*^9, 3.9075283988782573`*^9, {
   3.907528664209113*^9, 3.907528692608576*^9}, {3.907528735314632*^9, 
   3.907528737767832*^9}, 3.9075288166454983`*^9, {3.9075289131208835`*^9, 
   3.9075289177616124`*^9}, 3.907529017383199*^9, {3.9075291332323923`*^9, 
   3.9075291487643623`*^9}, 3.9075292469236994`*^9, 3.9075294349029255`*^9, {
   3.907529486047517*^9, 3.907529492860874*^9}, 3.9075296529722347`*^9, 
   3.907530992062107*^9, 3.907531043042323*^9, 3.9082029182212505`*^9, {
   3.9084545199778748`*^9, 3.9084545458532066`*^9}, 3.908454678604972*^9, 
   3.9084784121240826`*^9, 3.9103559036035194`*^9, 3.9129742737289715`*^9, {
   3.9129743288943405`*^9, 3.91297435258597*^9}, 3.922645009098566*^9, 
   3.922645735062153*^9, 3.922646344339389*^9, {3.922646406666483*^9, 
   3.9226464285057163`*^9}, 3.922646465831225*^9, {3.922646678423072*^9, 
   3.9226466861966677`*^9}, {3.922646733919593*^9, 3.922646744586205*^9}, 
   3.922819683671*^9, 3.9232247451203003`*^9, 3.926921060239462*^9, 
   3.9269211499997663`*^9, 3.926922051183069*^9, 3.926922694868334*^9, 
   3.926936171899274*^9},
 CellLabel->
  "Out[944]=",ExpressionUUID->"7d83f781-1fd4-40d8-928d-aaad34b0de49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{"Q", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], 
         "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"NP", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
       "]"}], " ", "+", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"RPLoop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"NP", "[", 
             RowBox[{
              RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "]"}], 
            " ", "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{"NP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], 
        "]"}], "]"}]}], "//", "Expand"}], " ", "//", " ", "CanonicalOrder"}], 
   ")"}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.92264681107795*^9, 3.922646816013465*^9}, {
  3.922646887765162*^9, 3.9226469383607903`*^9}, {3.9226470368155527`*^9, 
  3.922647042525382*^9}, {3.9269211391772833`*^9, 3.926921141932021*^9}},
 CellLabel->
  "In[945]:=",ExpressionUUID->"f972ab35-fd81-4cd6-a7ed-c06f91f7c652"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.92264688646187*^9, 3.922646895545312*^9}, 
   3.92264694354528*^9, 3.922647043435252*^9, 3.9228197006138773`*^9, 
   3.9232247581662073`*^9, 3.926921074090514*^9, 3.92692115255477*^9, 
   3.926922064823029*^9, 3.926922708685729*^9, 3.926936187861231*^9},
 CellLabel->
  "Out[945]=",ExpressionUUID->"d43b411b-0d83-4147-bd3d-45be55abd1fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], ")"}], "**", 
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "]"}]}], " ",
       "-", " ", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}], " ",
       "+", " ", 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "2", "]"}], "[", "0", "]"}]}]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "**", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}], 
       "]"}]}], "//", "Expand"}], "//", "CanonicalOrder"}], ")"}], "==", 
  "0"}]], "Input",
 CellChangeTimes->{{3.922646984448113*^9, 3.922647031692667*^9}, {
  3.9269211654604187`*^9, 3.926921168021584*^9}},
 CellLabel->
  "In[946]:=",ExpressionUUID->"8be392c4-b69a-44c7-bc2d-74dbc41e4554"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.922647031935223*^9, 3.922819700677829*^9, 
  3.923224758223503*^9, 3.926921074155738*^9, 3.926921168887401*^9, 
  3.926922065859673*^9, 3.926922708751809*^9, 3.92693618793188*^9},
 CellLabel->
  "Out[946]=",ExpressionUUID->"6fc8c7d9-0c1d-4bb4-b569-e681f3bb5cf9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing the loop corrections to S_\[Alpha] S^\[Alpha]", \
"Subsubsection",
 CellChangeTimes->{{3.9269220702162867`*^9, 
  3.926922081624897*^9}},ExpressionUUID->"446f8a95-9685-47b1-a134-\
edaaece41e87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s1", " ", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", "s2"}], "]"}], 
      "-", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "s1"}], "]"}]}], "//",
      "Expand"}], "//", "CanonicalOrder"}], ")"}], " ", "==", 
  RowBox[{
   RowBox[{
    FractionBox["10", "27"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "1", "]"}]}]}], 
   "-", 
   RowBox[{
    FractionBox["16", "27"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "0", "]"}]}]}], 
   "-", 
   RowBox[{
    FractionBox["16", "27"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "[", "0", "]"}], "[", "1", "]"}]}]}], 
   "-", 
   RowBox[{
    FractionBox["10", "27"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}]}], "+", 
   RowBox[{
    FractionBox["32", "27"], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "1", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.912974455003989*^9, 3.9129745561997232`*^9}, {
   3.9129746749471655`*^9, 3.9129746838813944`*^9}, {3.9129747388478208`*^9, 
   3.91297477057168*^9}, {3.912974801458952*^9, 3.912974804290939*^9}, {
   3.912974955184721*^9, 3.9129749626611176`*^9}, {3.912976247664317*^9, 
   3.912976253539487*^9}, {3.912976405614715*^9, 3.912976416626995*^9}, {
   3.912976912207677*^9, 3.912976933046568*^9}, 3.922820130946504*^9, {
   3.92692118398496*^9, 3.926921191200664*^9}, {3.926922667814706*^9, 
   3.926922680541431*^9}, {3.926935715326524*^9, 3.926935722107174*^9}},
 CellLabel->
  "In[947]:=",ExpressionUUID->"539aae10-8d7b-40ea-977c-c3f8ad87f2bd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.922819714618326*^9, 3.9228199562214127`*^9, 3.923224767315303*^9, 
   3.926921083392762*^9, 3.9269211928646927`*^9, 3.9269227186157713`*^9, {
   3.92693571648701*^9, 3.9269357227341547`*^9}, 3.926936198175518*^9},
 CellLabel->
  "Out[947]=",ExpressionUUID->"86829d22-13e2-4833-b442-ddd9e737aff5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Since Upsilon has 2 \[Beta] fields, if we replace the tree-level product by \
its full version in its definition, we obtain a loop correction. Note that \
this correction is also in cohomology (spin 0 at weight 16/3), but we need \
not include it since it\[CloseCurlyQuote]s a \[Xi]-descendant.\
\>", "Subsubsection",
 CellChangeTimes->{{3.926922104621611*^9, 
  3.9269222220578947`*^9}},ExpressionUUID->"ddb700d5-1aa7-46bd-a2ad-\
4329db87b493"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}],
        "]"}], "-", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", "NP"}]}],
        "]"}], " ", "+", " ", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}], "//", "NP"}]}],
        "]"}], "-", " ", 
      RowBox[{"RPLoop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}], "//", "NP"}]}],
        "]"}], "-", 
      RowBox[{
       RowBox[{"5", "/", "3"}], " ", 
       RowBox[{"RPLoop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "1", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-",
             " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
              RowBox[{
               RowBox[{"\[Beta]", "[", "0", "]"}], "[", "1", "]"}]}]}]}], " ",
            ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", 
          "NP"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"5", "/", "3"}], "  ", 
       RowBox[{"RPLoop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "1", "]"}], "[", "0", "]"}], "**", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}]}], " ", "-",
             " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "0", "]"}], "**", 
              RowBox[{
               RowBox[{"\[Beta]", "[", "1", "]"}], "[", "0", "]"}]}]}]}], " ",
            ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "0", "]"}], "[", "0", "]"}], "//", 
          "NP"}]}], "]"}]}]}], "//", "Expand"}], "//", "CanonicalOrder"}], 
   ")"}], "==", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "[", "2", "]"}], "**", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "2", "]"}], "[", "0", "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "[", "1", "]"}], "[", "1", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.91297800747904*^9, 3.912978187098481*^9}, {
  3.922647155072279*^9, 3.922647157566901*^9}, {3.926921200138423*^9, 
  3.926921206440096*^9}},
 CellLabel->
  "In[948]:=",ExpressionUUID->"76e7509b-7d92-4460-809f-d7f50e98fedf"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.922819729028901*^9, 3.923224774628023*^9, 
  3.926921090143523*^9, 3.926921208425673*^9, 3.926922725686173*^9, 
  3.926936205474757*^9},
 CellLabel->
  "Out[948]=",ExpressionUUID->"c01ba025-ee1e-461b-903c-78b6497fd96f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Note that the above is simple to generalize to other \
deformations by simply redefining the BRST charge and the deformation (enters \
in loop corrections)", "Subsubsection"]], "Subsection",
 CellChangeTimes->{{3.9268567389835787`*^9, 3.926856760933992*^9}, {
  3.926932045835183*^9, 
  3.926932066197859*^9}},ExpressionUUID->"afc41978-e1a7-4d36-990b-\
905bdffb6192"]
}, Open  ]]
},
WindowSize->{1390.5, 774.75},
WindowMargins->{{22.5, Automatic}, {5.374015748031411, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.25 Inherited,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c320b62-99d2-4de2-89ee-36b5c76ded92"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 173, 3, 122, "Title",ExpressionUUID->"fa557cbb-c2ca-4d7b-80e8-b62ea9d32ede"],
Cell[CellGroupData[{
Cell[778, 29, 161, 3, 83, "Section",ExpressionUUID->"e8635afe-1aca-43ea-a736-152ba930653f"],
Cell[942, 34, 326, 6, 36, "Input",ExpressionUUID->"74ae10ff-0524-4f25-a879-fee3426bd90c"],
Cell[CellGroupData[{
Cell[1293, 44, 234, 4, 39, "Input",ExpressionUUID->"bfd9b3f7-7057-4261-a3ee-9aa0be30e891"],
Cell[1530, 50, 3219, 45, 41, "Output",ExpressionUUID->"5ce0f5f5-e8d8-4555-a8d8-c1578f1743a6"]
}, Open  ]],
Cell[4764, 98, 527, 14, 40, "Input",ExpressionUUID->"e9ac0c9f-3741-4820-8b6c-6c85b37694c2"],
Cell[5294, 114, 357, 10, 39, "Input",ExpressionUUID->"835a79f2-6473-4a52-88ff-fc75347e7ae1"],
Cell[5654, 126, 299, 8, 36, "Input",ExpressionUUID->"a4932719-4149-4e1a-becd-2ea53dc8ae77"],
Cell[5956, 136, 539, 13, 36, "Input",ExpressionUUID->"b2701459-9b22-4dc0-9c2d-5cf07a75186d"],
Cell[6498, 151, 321, 7, 36, "Input",ExpressionUUID->"9ffe91b9-318d-42fd-8a9b-4395870c9e76"],
Cell[6822, 160, 322, 8, 39, "Input",ExpressionUUID->"4440dace-cb56-4cda-8ae7-f5947ca9e8e7"],
Cell[7147, 170, 325, 8, 39, "Input",ExpressionUUID->"98e09e56-d423-457a-8ad0-94283d4ed6ca"],
Cell[7475, 180, 749, 17, 36, "Input",ExpressionUUID->"d0ea7a53-a407-4796-9fc1-8666529bbeb7"],
Cell[8227, 199, 931, 27, 39, "Input",ExpressionUUID->"000bc63e-9be8-47a7-850f-a76d4916a40e"],
Cell[9161, 228, 791, 23, 39, "Input",ExpressionUUID->"4a40ba28-9a00-4275-a6c6-bb26ff92e3d4"],
Cell[9955, 253, 845, 25, 39, "Input",ExpressionUUID->"7a5173a3-73d8-40f2-9808-35a6f49393c0"],
Cell[10803, 280, 672, 20, 40, "Input",ExpressionUUID->"78adf050-e43e-4ace-bf8f-2f1ca6946e5f"],
Cell[11478, 302, 726, 22, 40, "Input",ExpressionUUID->"619db4ef-685c-45bf-b302-cb4bcb8ed281"],
Cell[12207, 326, 854, 25, 39, "Input",ExpressionUUID->"e8000f39-900d-4945-84ba-180f89a732b8"],
Cell[13064, 353, 4284, 109, 120, "Input",ExpressionUUID->"6249fdf0-7bd4-495c-a06a-cd27e4f8ddc5"],
Cell[17351, 464, 778, 20, 39, "Input",ExpressionUUID->"16179768-0b6f-41bd-aee4-dc9d7abafe2e"],
Cell[18132, 486, 575, 17, 39, "Input",ExpressionUUID->"430a6f14-a8f7-463f-8c82-dba14e669f7d"],
Cell[18710, 505, 1314, 36, 67, "Input",ExpressionUUID->"982ec38f-67cc-496b-99a8-673b0cc25af4"],
Cell[20027, 543, 809, 23, 40, "Input",ExpressionUUID->"4e067455-6324-46a1-b02b-a7943b05b6b8"],
Cell[20839, 568, 697, 21, 39, "Input",ExpressionUUID->"8e8468a4-e494-4526-9d63-0fb0ea0567e8"],
Cell[21539, 591, 430, 11, 40, "Input",ExpressionUUID->"554118fb-ef66-44eb-b417-370a3a93b2b3"],
Cell[21972, 604, 371, 9, 39, "Input",ExpressionUUID->"51147aed-a734-437c-8f64-d75774668d4f"],
Cell[22346, 615, 371, 9, 39, "Input",ExpressionUUID->"cf06e306-faf5-432c-a0f2-d8647ac6da8b"],
Cell[22720, 626, 362, 9, 36, "Input",ExpressionUUID->"012006f1-3e80-4aa2-9258-2a12db6f099e"],
Cell[23085, 637, 416, 11, 36, "Input",ExpressionUUID->"44408be8-7a79-428b-ba42-1d001b519583"],
Cell[23504, 650, 306, 7, 36, "Input",ExpressionUUID->"4b404cc5-80ab-477a-8076-9c649b995e10"],
Cell[23813, 659, 303, 7, 36, "Input",ExpressionUUID->"84166eb9-c5ae-41c6-b66e-a70e65886f26"],
Cell[24119, 668, 294, 6, 36, "Input",ExpressionUUID->"6adf8836-ce72-4e9b-b518-53697fafcaf3"],
Cell[CellGroupData[{
Cell[24438, 678, 157, 3, 68, "Subsection",ExpressionUUID->"80c61938-02d8-4dd4-96ce-46ccc82bb4e4"],
Cell[CellGroupData[{
Cell[24620, 685, 392, 10, 40, "Input",ExpressionUUID->"6247e61e-d283-4c70-9df3-9f62ffc2db4f"],
Cell[25015, 697, 2772, 40, 41, "Output",ExpressionUUID->"e8768875-5d4a-49f9-892c-452b20997c04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27824, 742, 404, 10, 39, "Input",ExpressionUUID->"55a888cc-e4f3-43ea-b98e-cdc529f861b5"],
Cell[28231, 754, 2769, 40, 41, "Output",ExpressionUUID->"9fb704ff-273c-4fc4-88f5-2c5a1441b224"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31037, 799, 421, 11, 39, "Input",ExpressionUUID->"339c3396-ec10-4318-bebe-610a16df5f60"],
Cell[31461, 812, 2768, 40, 41, "Output",ExpressionUUID->"cae8f6ef-dded-4927-90f3-c334f463886b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34266, 857, 457, 12, 40, "Input",ExpressionUUID->"7ecb8ce5-b40d-4a77-b334-352892c2a73f"],
Cell[34726, 871, 2777, 40, 41, "Output",ExpressionUUID->"b68ddb7f-1a92-432e-a2a1-570d70ae0e75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37540, 916, 557, 16, 39, "Input",ExpressionUUID->"31f919d0-6bd0-4085-b3a1-0aabba8cca0b"],
Cell[38100, 934, 2748, 39, 41, "Output",ExpressionUUID->"a7f1e2fd-0a59-49eb-ac0a-0de1f329dbc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40885, 978, 806, 25, 39, "Input",ExpressionUUID->"dae4213a-08f5-4da6-8292-b78049f31756"],
Cell[41694, 1005, 2767, 39, 41, "Output",ExpressionUUID->"90286d7c-a988-40d8-bff9-58e779e621ce"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44522, 1051, 165, 3, 83, "Section",ExpressionUUID->"e970ea7b-986b-4452-9a36-2ad84d10ecf4"],
Cell[44690, 1056, 624, 16, 40, "Input",ExpressionUUID->"0c5193d6-b872-491f-b21e-14dff9316ecf"],
Cell[45317, 1074, 333, 8, 39, "Input",ExpressionUUID->"72758c40-e2e0-47d8-9fc7-9dfcff380d7a"],
Cell[45653, 1084, 617, 14, 39, "Input",ExpressionUUID->"a4533f1d-a02e-40f5-85fd-25725e0b23be"],
Cell[46273, 1100, 413, 12, 39, "Input",ExpressionUUID->"d7e462a0-45c8-4f55-ac9e-bd7a2ce6cb26"],
Cell[46689, 1114, 262, 6, 36, "Input",ExpressionUUID->"72efd5a3-8542-4208-8020-31b2053272f8"],
Cell[46954, 1122, 419, 11, 39, "Input",ExpressionUUID->"8230533e-d586-4a42-8795-7b3822f9e2df"],
Cell[47376, 1135, 399, 11, 39, "Input",ExpressionUUID->"139e632a-795d-461b-b643-3dc322b412b0"],
Cell[47778, 1148, 302, 8, 36, "Input",ExpressionUUID->"05a9f007-b809-4d6c-ae87-8545fe7fa7ce"],
Cell[48083, 1158, 332, 9, 36, "Input",ExpressionUUID->"788b997f-edd2-45fe-ad3d-3d9bc0bc8ce1"],
Cell[48418, 1169, 736, 19, 39, "Input",ExpressionUUID->"621595a1-44d8-4bcb-aece-174234edef95"],
Cell[49157, 1190, 1495, 29, 39, "Input",ExpressionUUID->"e2accff2-d400-4cd4-9dee-ec914e3c66d1"],
Cell[50655, 1221, 565, 15, 40, "Input",ExpressionUUID->"75d6f651-3530-49f3-8cfb-c2bd79fd58fb"],
Cell[51223, 1238, 1328, 29, 40, "Input",ExpressionUUID->"c05b7e35-6177-48a7-95e2-6ae1c9a978db"],
Cell[52554, 1269, 862, 21, 40, "Input",ExpressionUUID->"f717603f-3063-4322-ab3c-6213f3c4b753"],
Cell[53419, 1292, 1135, 27, 40, "Input",ExpressionUUID->"73b0458e-4ae2-4953-a25b-238594785f6a"],
Cell[54557, 1321, 1346, 31, 40, "Input",ExpressionUUID->"f3b3980b-4c90-46b8-a448-51307e8c986b"],
Cell[CellGroupData[{
Cell[55928, 1356, 155, 3, 68, "Subsection",ExpressionUUID->"e5cf637c-995e-4285-bd20-5155f8149fc6"],
Cell[CellGroupData[{
Cell[56108, 1363, 570, 15, 40, "Input",ExpressionUUID->"99c0ef11-80b8-4ce9-87e9-a36565ddea9e"],
Cell[56681, 1380, 3601, 54, 41, "Output",ExpressionUUID->"8b6028ff-0941-4dd0-8ce8-bd9b2a78a5ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60319, 1439, 229, 5, 36, "Input",ExpressionUUID->"fd375966-75cb-42f3-ae78-bae65cfa48c8"],
Cell[60551, 1446, 3388, 48, 41, "Output",ExpressionUUID->"dc6bdb4f-bbcd-4ffb-a4d3-4295a7094955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63976, 1499, 352, 10, 36, "Input",ExpressionUUID->"9154a5f0-3711-4274-a091-4aa9c5fbe25d"],
Cell[64331, 1511, 3385, 48, 41, "Output",ExpressionUUID->"21715f57-0022-4cdc-a62b-e3787edfc7b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67753, 1564, 308, 8, 39, "Input",ExpressionUUID->"c5302ac7-af14-4a46-abac-8d5e029dbb0a"],
Cell[68064, 1574, 3392, 48, 41, "Output",ExpressionUUID->"986f034c-c423-42d4-bbe1-c715464ab44f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71493, 1627, 429, 13, 39, "Input",ExpressionUUID->"686fa759-b4f6-4600-b5dc-7780a9458036"],
Cell[71925, 1642, 3337, 48, 41, "Output",ExpressionUUID->"d318f0fc-c49b-4f20-9d95-aca00accb9b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75299, 1695, 583, 20, 36, "Input",ExpressionUUID->"7ebe1e9d-30e8-4a2d-9050-a50fa0027e95"],
Cell[75885, 1717, 3362, 48, 41, "Output",ExpressionUUID->"ba5fec93-4ae4-44fa-8fb3-1d7beb6f61c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79284, 1770, 386, 11, 40, "Input",ExpressionUUID->"375adf7d-a70b-4ea6-bc1c-c066bdc9a959"],
Cell[79673, 1783, 3383, 48, 41, "Output",ExpressionUUID->"d2ac9597-cc29-48cd-a5c8-48c9e9e00780"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83093, 1836, 586, 17, 39, "Input",ExpressionUUID->"db1305a7-f9a6-4109-8551-5b265f80f67a"],
Cell[83682, 1855, 3352, 48, 41, "Output",ExpressionUUID->"18649591-99e0-4364-b95d-edf6a3a95f94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87071, 1908, 824, 25, 39, "Input",ExpressionUUID->"63ebac9d-abf1-4516-89f1-7a45675045d3"],
Cell[87898, 1935, 3343, 48, 41, "Output",ExpressionUUID->"2dc4ac9e-e0de-4006-bde6-c5cbe1de666a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91278, 1988, 1001, 22, 40, "Input",ExpressionUUID->"d0cad006-4e96-4332-b4c7-4a6fb44069ed"],
Cell[92282, 2012, 3283, 47, 41, "Output",ExpressionUUID->"9e4e4bc3-3220-4b36-a494-9485c7c30381"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95626, 2066, 172, 3, 83, "Section",ExpressionUUID->"6adcd1c9-ddf9-46e8-ba39-bc07f5cd66e7"],
Cell[CellGroupData[{
Cell[95823, 2073, 164, 3, 68, "Subsection",ExpressionUUID->"06a04fc8-e322-4ef5-b437-d88fe348b394"],
Cell[95990, 2078, 1023, 31, 40, "Input",ExpressionUUID->"15c9f3d6-3669-434b-acd0-03d3c38f6a67"],
Cell[97016, 2111, 1050, 29, 40, "Input",ExpressionUUID->"ea704165-3598-46e5-a3a8-699e864d688c"],
Cell[98069, 2142, 1379, 40, 67, "Input",ExpressionUUID->"8c646ef8-800f-43bb-8bd9-5a117f10687f"],
Cell[99451, 2184, 1306, 38, 67, "Input",ExpressionUUID->"1259b1b9-ef11-4a3f-ac39-8cf4450b518e"],
Cell[100760, 2224, 1683, 50, 95, "Input",ExpressionUUID->"13bd4d35-c78e-49a1-9220-79cc8df40a11"],
Cell[102446, 2276, 606, 15, 40, "Input",ExpressionUUID->"3873d0d9-5252-4e14-8b03-45ac7d440f0a"],
Cell[103055, 2293, 506, 14, 40, "Input",ExpressionUUID->"9dd08235-6999-4b1d-91b5-a46f7b5bb95c"],
Cell[103564, 2309, 485, 14, 40, "Input",ExpressionUUID->"09e11476-7258-43bb-a210-de2cc7e8132e"],
Cell[104052, 2325, 547, 16, 40, "Input",ExpressionUUID->"e00e31a3-9bbf-4e03-979b-e12f6c2be304"]
}, Closed]],
Cell[CellGroupData[{
Cell[104636, 2346, 193, 3, 47, "Subsection",ExpressionUUID->"791b7d6d-c223-4e30-a4ff-c7e00559026c"],
Cell[104832, 2351, 1725, 48, 68, "Input",ExpressionUUID->"60a7b6f5-3021-4130-9dd7-3aecabe6251e"],
Cell[106560, 2401, 1752, 52, 68, "Input",ExpressionUUID->"42be2ee9-4692-48ff-b277-7706f0740d78"],
Cell[108315, 2455, 1742, 54, 68, "Input",ExpressionUUID->"8fe29805-4b69-4a9a-a126-3f0eae6b6e34"],
Cell[110060, 2511, 1744, 54, 68, "Input",ExpressionUUID->"086604a2-ab4e-4529-9984-95b7883c10bd"],
Cell[111807, 2567, 1978, 60, 97, "Input",ExpressionUUID->"fee4c162-4cd1-4f66-a491-6dfdcc35adad"],
Cell[113788, 2629, 1762, 51, 68, "Input",ExpressionUUID->"d99f9c97-ad7f-4227-b245-c58e25de5d9a"],
Cell[115553, 2682, 1600, 44, 68, "Input",ExpressionUUID->"9ef2a323-4b83-435d-b62c-9bd2be3b2498"],
Cell[117156, 2728, 1682, 52, 68, "Input",ExpressionUUID->"d146bcf3-71a1-4752-a765-ab055abe9f41"],
Cell[118841, 2782, 1960, 54, 68, "Input",ExpressionUUID->"aed1c245-fb9f-48f2-bb09-6108e2ffbcae"],
Cell[120804, 2838, 1527, 47, 68, "Input",ExpressionUUID->"ff810365-c43d-4ea3-a13f-88a136996878"],
Cell[122334, 2887, 1612, 52, 68, "Input",ExpressionUUID->"1e5aa42e-e992-47a3-91a8-9ee752987a78"],
Cell[123949, 2941, 1703, 51, 68, "Input",ExpressionUUID->"3bf3187b-57e9-4fad-b530-46235d255d42"],
Cell[125655, 2994, 1550, 49, 68, "Input",ExpressionUUID->"877e7fdd-c938-4f6d-8f23-e156b0edf5d0"],
Cell[127208, 3045, 1261, 36, 68, "Input",ExpressionUUID->"540d30c6-a2e3-4b1b-9241-0c208b3dc304"],
Cell[128472, 3083, 1509, 47, 68, "Input",ExpressionUUID->"b5f6937f-e768-4111-8921-788e978a9dce"],
Cell[129984, 3132, 1351, 41, 68, "Input",ExpressionUUID->"62526225-86c8-4ba9-ba8a-6336779ff6f6"],
Cell[131338, 3175, 1487, 46, 68, "Input",ExpressionUUID->"f4268553-ecd6-4d7e-9e08-e13bf44b315d"],
Cell[132828, 3223, 1688, 48, 68, "Input",ExpressionUUID->"9c0c74f1-290a-4bda-82bf-2d4b6a0f3244"],
Cell[134519, 3273, 350, 9, 40, "Input",ExpressionUUID->"830924ff-2eec-400d-8a41-6e034b6b6720"],
Cell[134872, 3284, 538, 14, 40, "Input",ExpressionUUID->"9b13c77e-dcc6-4b28-ae39-9da1fb2f0ba4"],
Cell[135413, 3300, 265, 6, 36, "Input",ExpressionUUID->"72c8817f-7d21-4b09-9cae-2fe706173f06"]
}, Closed]],
Cell[CellGroupData[{
Cell[135715, 3311, 172, 3, 47, "Subsection",ExpressionUUID->"e685e075-8dba-40a6-99df-d4aad5cfdcf3"],
Cell[135890, 3316, 788, 16, 36, "Input",ExpressionUUID->"46a5cc44-c64b-4034-b8b2-8a5969c4b5fb"],
Cell[136681, 3334, 641, 15, 40, "Input",ExpressionUUID->"2a22456c-04f1-47c1-b9c2-fc9f5d3445a9"],
Cell[137325, 3351, 1156, 22, 40, "Input",ExpressionUUID->"f755fae1-b04f-4947-9eb4-905be1ec21f6"],
Cell[138484, 3375, 1213, 23, 40, "Input",ExpressionUUID->"77f6c1a0-cfe0-4582-a053-921f8ccda147"],
Cell[139700, 3400, 1170, 23, 67, "Input",ExpressionUUID->"fca8408f-85af-400d-a077-f9ebe68fb818"],
Cell[140873, 3425, 1170, 24, 65, "Input",ExpressionUUID->"1e0954f8-dcec-4be2-8df5-408fc3de9168"],
Cell[142046, 3451, 763, 16, 40, "Input",ExpressionUUID->"9392a56a-86da-4ddd-9829-f17ae8330458"],
Cell[142812, 3469, 807, 18, 39, "Input",ExpressionUUID->"dff2e24f-ad66-4924-b624-b51e1d78cba8"],
Cell[143622, 3489, 579, 16, 40, "Input",ExpressionUUID->"d47c6a50-781c-4c67-aed0-15000d82163b"],
Cell[144204, 3507, 1991, 45, 97, "Input",ExpressionUUID->"c20b62ac-3980-4684-a9d0-0879c592bc32"],
Cell[146198, 3554, 243, 5, 36, "Input",ExpressionUUID->"7238e201-2920-4da6-8065-415179ae06b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[146478, 3564, 155, 3, 47, "Subsection",ExpressionUUID->"3d616882-2f17-4d19-a264-0328ddd2a44a"],
Cell[CellGroupData[{
Cell[146658, 3571, 167, 3, 56, "Subsubsection",ExpressionUUID->"c970d245-99c4-4090-8989-e047938fb16c"],
Cell[CellGroupData[{
Cell[146850, 3578, 418, 11, 39, "Input",ExpressionUUID->"819394ab-c541-4153-a560-5a1605759b4e"],
Cell[147271, 3591, 979, 18, 41, "Output",ExpressionUUID->"11978dd0-948c-4fb9-9840-31b46ba80db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148287, 3614, 421, 11, 40, "Input",ExpressionUUID->"47148807-6ee4-4298-b358-edd9ad413abb"],
Cell[148711, 3627, 987, 18, 41, "Output",ExpressionUUID->"91935285-3619-42b1-8f28-7f1b5a58e6ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149735, 3650, 477, 14, 39, "Input",ExpressionUUID->"0a6744f5-296d-421c-940c-86155222221a"],
Cell[150215, 3666, 979, 18, 41, "Output",ExpressionUUID->"7f02251f-399a-405c-9877-2d7af175bd06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151231, 3689, 475, 13, 39, "Input",ExpressionUUID->"935161fa-1b34-4bcd-9b47-9d5435d14c55"],
Cell[151709, 3704, 979, 18, 41, "Output",ExpressionUUID->"aac5640b-f245-4efd-b908-6660013cf129"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152725, 3727, 413, 11, 39, "Input",ExpressionUUID->"b8024759-6c50-4ad2-933d-4e25ff1eb066"],
Cell[153141, 3740, 975, 18, 41, "Output",ExpressionUUID->"6e6a388b-3b24-47c8-a9f3-80e759c97b5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154153, 3763, 465, 12, 39, "Input",ExpressionUUID->"8a61714a-fd62-47d8-9610-08670a43a85c"],
Cell[154621, 3777, 983, 18, 41, "Output",ExpressionUUID->"2d746c62-5424-44f4-aace-df7885abd05e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155641, 3800, 483, 14, 40, "Input",ExpressionUUID->"3a0e4006-33f6-4bf7-8bea-39715e6e57d6"],
Cell[156127, 3816, 979, 18, 41, "Output",ExpressionUUID->"2b82c762-2127-4168-9268-a3a7abc0205c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157143, 3839, 480, 13, 40, "Input",ExpressionUUID->"ea7a4cce-7cc6-44d1-a3d4-c91c7793f2b1"],
Cell[157626, 3854, 983, 18, 41, "Output",ExpressionUUID->"192c7650-f95c-4653-bbf3-539c9a41d483"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158646, 3877, 543, 16, 40, "Input",ExpressionUUID->"c31e58e6-6620-41c9-a30a-b202b826df9e"],
Cell[159192, 3895, 979, 18, 41, "Output",ExpressionUUID->"912e6d35-aa30-49e0-b351-6ac89d8c7181"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160208, 3918, 542, 16, 40, "Input",ExpressionUUID->"3bd0b9df-dd02-4a72-9174-8a6b10a23c8f"],
Cell[160753, 3936, 987, 18, 41, "Output",ExpressionUUID->"1be193e5-ca26-4f0b-9759-b8beb9a7c199"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161789, 3960, 171, 3, 56, "Subsubsection",ExpressionUUID->"d517cebf-30d7-4f78-8a41-c9d07ad586ad"],
Cell[CellGroupData[{
Cell[161985, 3967, 591, 17, 39, "Input",ExpressionUUID->"17948b8b-72e7-49b5-9afc-7ba78dc389f9"],
Cell[162579, 3986, 979, 18, 41, "Output",ExpressionUUID->"d68cf7bb-1aea-4ddc-9339-e1f575e28eaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163595, 4009, 681, 20, 40, "Input",ExpressionUUID->"e92edfbc-27fb-48aa-898e-e060f468dfef"],
Cell[164279, 4031, 979, 18, 41, "Output",ExpressionUUID->"fe5091bd-a2ba-4b5a-8e8a-3a04ae0cfe98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165295, 4054, 987, 27, 40, "Input",ExpressionUUID->"b33dcb0b-eb84-477b-a3eb-06687da25b04"],
Cell[166285, 4083, 2383, 34, 41, "Output",ExpressionUUID->"1a4c48f5-517e-4f46-9e44-d0b0b7cdeebc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168705, 4122, 1407, 39, 64, "Input",ExpressionUUID->"cd29a8eb-bd8a-457f-b804-703fa2a8f695"],
Cell[170115, 4163, 2388, 34, 41, "Output",ExpressionUUID->"7f58af40-f803-470f-82a5-e8c18eaff627"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172540, 4202, 2051, 56, 67, "Input",ExpressionUUID->"7874832d-5814-431d-8758-465ee6a03c98"],
Cell[174594, 4260, 2350, 33, 41, "Output",ExpressionUUID->"2b368b97-f36a-46f6-83cb-a35f13ba42c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176981, 4298, 1721, 52, 67, "Input",ExpressionUUID->"d510b865-d04f-40fd-bbe8-64041727c101"],
Cell[178705, 4352, 881, 16, 41, "Output",ExpressionUUID->"dca2bc9f-5917-4d8b-b453-812de4e55dd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179623, 4373, 1039, 27, 40, "Input",ExpressionUUID->"13e5d9f9-9afb-4ad8-85f9-b334b9736584"],
Cell[180665, 4402, 959, 18, 41, "Output",ExpressionUUID->"89e02614-28f8-43bc-803c-2d4d10d992c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[181697, 4428, 161, 3, 83, "Section",ExpressionUUID->"04cadc58-9a35-4d26-90e6-f37545ae55c4"],
Cell[181861, 4433, 241, 5, 36, "Input",ExpressionUUID->"5b4da75d-27ac-4eec-b088-65354d5b2b7a"],
Cell[182105, 4440, 444, 10, 39, "Input",ExpressionUUID->"9cc6e9c2-043f-4260-9faa-6445314b7bf7"],
Cell[182552, 4452, 456, 11, 36, "Input",ExpressionUUID->"df82ec21-8fb0-4575-bfad-469970214dee"],
Cell[183011, 4465, 1774, 50, 92, "Input",ExpressionUUID->"4d44b47b-d50b-4270-966d-e853785300c7"],
Cell[CellGroupData[{
Cell[184810, 4519, 153, 3, 68, "Subsection",ExpressionUUID->"2961ba14-e915-4568-b0b4-bd65d9969cab"],
Cell[CellGroupData[{
Cell[184988, 4526, 330, 8, 36, "Input",ExpressionUUID->"a750640d-7634-4a2c-b048-b678099f970f"],
Cell[185321, 4536, 495, 8, 41, "Output",ExpressionUUID->"2b5953c7-f247-4905-8baa-b4b194c52b73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185853, 4549, 620, 17, 39, "Input",ExpressionUUID->"0de3b9de-b570-49eb-8c62-421dfeac55ec"],
Cell[186476, 4568, 540, 8, 41, "Output",ExpressionUUID->"43abbaa0-41d6-4cd9-939a-8f9392352be9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187053, 4581, 684, 21, 40, "Input",ExpressionUUID->"5bf4d832-0c2e-451d-a586-241321754120"],
Cell[187740, 4604, 520, 8, 41, "Output",ExpressionUUID->"3f3f7359-3f7f-4bc7-a729-e598e5fe4e0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188321, 4619, 234, 4, 83, "Section",ExpressionUUID->"0b112b86-c36e-4f81-a138-9eb5069152e2"],
Cell[188558, 4625, 3503, 77, 261, "Input",ExpressionUUID->"a93204aa-b1f6-475f-9088-700c39014e29"],
Cell[192064, 4704, 1036, 30, 40, "Input",ExpressionUUID->"2d501ca3-1e9d-4b71-ad13-bdfb1c38b27f"],
Cell[193103, 4736, 7721, 163, 627, "Input",ExpressionUUID->"40517e9a-27b9-48f3-81c0-7cca11b09e0e"],
Cell[CellGroupData[{
Cell[200849, 4903, 155, 3, 68, "Subsection",ExpressionUUID->"af0ebd17-7994-4864-881f-0dea3bcd4c18"],
Cell[CellGroupData[{
Cell[201029, 4910, 279, 7, 36, "Input",ExpressionUUID->"c734727b-09a3-4494-902c-8de7090067cd"],
Cell[201311, 4919, 442, 7, 41, "Output",ExpressionUUID->"0d6940e2-9464-4f0f-8a5f-ef35508917e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201790, 4931, 350, 9, 36, "Input",ExpressionUUID->"ba67f78a-cd01-4475-99d9-1796d85bd62e"],
Cell[202143, 4942, 441, 7, 41, "Output",ExpressionUUID->"4a378833-14fe-423a-8188-d3dc5714eaac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202621, 4954, 263, 6, 39, "Input",ExpressionUUID->"0cf8c88d-0813-406c-ac24-2d312aff4cb2"],
Cell[202887, 4962, 461, 7, 41, "Output",ExpressionUUID->"933dfed9-353d-4ceb-a2f5-ecb5982df684"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203385, 4974, 480, 13, 40, "Input",ExpressionUUID->"c821a3a7-74f4-4ade-a140-e64712af1f22"],
Cell[203868, 4989, 464, 7, 41, "Output",ExpressionUUID->"03fb8d9a-0dbb-4ef5-9eb8-b9491e52d987"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204369, 5001, 454, 12, 39, "Input",ExpressionUUID->"a37015a3-4dc4-4617-a213-1e8640d027af"],
Cell[204826, 5015, 464, 7, 41, "Output",ExpressionUUID->"3929ae07-90ad-4eee-83a0-e24db840c6c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205327, 5027, 557, 16, 40, "Input",ExpressionUUID->"dc9281be-fc3f-4f88-bea5-62f216f38a76"],
Cell[205887, 5045, 463, 7, 41, "Output",ExpressionUUID->"ddfbd9bb-fc32-4405-86fa-9267ec3b8df2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206387, 5057, 806, 23, 39, "Input",ExpressionUUID->"cf2bfa65-8815-4815-9b46-cb32dc178e07"],
Cell[207196, 5082, 463, 7, 41, "Output",ExpressionUUID->"565b90f9-8220-4d7d-a131-6c6c65284ac4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207696, 5094, 844, 24, 40, "Input",ExpressionUUID->"0960a1d1-02f2-448f-9b17-958f7bb1e63f"],
Cell[208543, 5120, 461, 7, 41, "Output",ExpressionUUID->"07446a4d-d080-42ba-b029-afd4c0a15405"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209041, 5132, 1388, 40, 40, "Input",ExpressionUUID->"c2d4a5e6-7157-451d-9340-f993098e59c1"],
Cell[210432, 5174, 473, 7, 41, "Output",ExpressionUUID->"570d2dc5-38d4-4f39-ac9a-126c4a7e0910"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210966, 5188, 491, 13, 83, "Section",ExpressionUUID->"ef0b485a-fa04-450a-aa22-179182badca6"],
Cell[211460, 5203, 2008, 48, 150, "Input",ExpressionUUID->"6b124a95-6cfd-4523-bdad-2072e0c40f7a"],
Cell[213471, 5253, 935, 20, 36, "Input",ExpressionUUID->"f5d63471-bb60-44d7-8b33-29e65d9c36c5"],
Cell[214409, 5275, 665, 17, 40, "Input",ExpressionUUID->"29a0bbf6-080e-4442-b5a4-d4b7641b2e86"],
Cell[215077, 5294, 394, 9, 39, "Input",ExpressionUUID->"0d7412d1-daa7-425e-94a4-3b3d8d962a08"],
Cell[215474, 5305, 411, 9, 39, "Input",ExpressionUUID->"45417d93-5e52-404e-aee8-6b52180b9e8f"],
Cell[215888, 5316, 433, 10, 39, "Input",ExpressionUUID->"92a0e187-e6e5-40f8-a318-11a1ff8e28df"],
Cell[216324, 5328, 4902, 111, 316, "Input",ExpressionUUID->"f4739655-6868-4839-9e9a-91af5bbb0a16"],
Cell[CellGroupData[{
Cell[221251, 5443, 152, 3, 68, "Subsection",ExpressionUUID->"2ab4770e-c000-422d-9d87-ab9d833f4530"],
Cell[CellGroupData[{
Cell[221428, 5450, 509, 14, 39, "Input",ExpressionUUID->"3deb0310-ae16-4911-a5ea-30000173fcf1"],
Cell[221940, 5466, 433, 7, 41, "Output",ExpressionUUID->"107e489e-46ac-4e64-bb99-a9f21141c8e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222410, 5478, 564, 16, 39, "Input",ExpressionUUID->"23af03ab-363e-46ab-aa34-8d45b85b7a49"],
Cell[222977, 5496, 464, 7, 41, "Output",ExpressionUUID->"c35761b6-8d32-45a6-999e-bc18f94cfb7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223478, 5508, 875, 25, 40, "Input",ExpressionUUID->"4e8829fa-e2c9-4010-b815-5c30efa96701"],
Cell[224356, 5535, 469, 7, 41, "Output",ExpressionUUID->"9d2723c0-5784-4552-b83c-859d3e0f7a59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224862, 5547, 682, 18, 40, "Input",ExpressionUUID->"346ceafe-6cd9-4e31-a766-2072dc35f572"],
Cell[225547, 5567, 464, 7, 41, "Output",ExpressionUUID->"81056d32-6825-4209-9838-6195d6e9c2e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226048, 5579, 991, 28, 68, "Input",ExpressionUUID->"3a8c5041-e804-4103-b820-5d6dbd2050cd"],
Cell[227042, 5609, 467, 7, 41, "Output",ExpressionUUID->"55ac7424-bc3a-4003-9d00-a7fd3dfce92f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227570, 5623, 162, 3, 83, "Section",ExpressionUUID->"52856900-4295-47e3-bd8d-a2c4cb70e576"],
Cell[227735, 5628, 1142, 27, 96, "Input",ExpressionUUID->"7028b009-e595-4700-956b-e492f978741a"],
Cell[CellGroupData[{
Cell[228902, 5659, 153, 3, 68, "Subsection",ExpressionUUID->"0e65c236-196b-4f9d-9f02-ccc8b82788b3"],
Cell[CellGroupData[{
Cell[229080, 5666, 181, 4, 39, "Input",ExpressionUUID->"ee0ebe57-9d3d-436e-aa9f-f07c71be1cba"],
Cell[229264, 5672, 467, 7, 41, "Output",ExpressionUUID->"d40cf477-7aa5-494d-9e73-591d99b78187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229768, 5684, 460, 13, 39, "Input",ExpressionUUID->"adbf1571-b97f-4e9d-8941-418119e9c6bb"],
Cell[230231, 5699, 463, 7, 41, "Output",ExpressionUUID->"e5fda6ee-1066-491f-9b74-faea36012317"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230731, 5711, 433, 10, 36, "Input",ExpressionUUID->"8e7a99b3-3da1-46ee-a65f-8232e9c71c8f"],
Cell[231167, 5723, 460, 7, 41, "Output",ExpressionUUID->"1719121d-cc38-426b-bd2a-01c8c2031579"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[231688, 5737, 183, 3, 83, "Section",ExpressionUUID->"72c3956c-8687-403e-920b-500140834209"],
Cell[231874, 5742, 314, 8, 39, "Input",ExpressionUUID->"b2cf436a-ad4f-47c3-af7b-63314ddce725"],
Cell[232191, 5752, 238, 5, 36, "Input",ExpressionUUID->"28884afa-d046-4423-9613-a0600f65a230"],
Cell[232432, 5759, 300, 8, 36, "Input",ExpressionUUID->"0da1ae56-2776-469b-b6ce-84e1b401c830"],
Cell[232735, 5769, 439, 12, 39, "Input",ExpressionUUID->"47c26d1d-8ddb-4f25-8073-e8bdba4b6a16"],
Cell[233177, 5783, 303, 8, 36, "Input",ExpressionUUID->"c1bafde5-19be-4ff0-be47-2c2ce0918f87"],
Cell[233483, 5793, 441, 12, 39, "Input",ExpressionUUID->"f1db031a-da92-4c77-b750-e76b9ab80aec"],
Cell[233927, 5807, 782, 24, 39, "Input",ExpressionUUID->"1fd4b17d-bde6-4e19-a4f9-36c76e1df58d"],
Cell[234712, 5833, 684, 16, 40, "Input",ExpressionUUID->"14b798f8-0135-47da-a25d-b2a27773dd93"],
Cell[235399, 5851, 491, 13, 40, "Input",ExpressionUUID->"3101825c-ab9e-40ab-a799-1e17fc3a0205"],
Cell[235893, 5866, 1594, 37, 66, "Input",ExpressionUUID->"f744c4c1-f678-4e6b-9e9c-08fd3c398fb7"],
Cell[237490, 5905, 428, 12, 40, "Input",ExpressionUUID->"5d970295-0754-46b1-bb5a-ad5bf2cb98df"],
Cell[237921, 5919, 233, 5, 36, "Input",ExpressionUUID->"a70cb79b-cf64-43c8-8c32-457e8ac4dbeb"],
Cell[238157, 5926, 349, 9, 36, "Input",ExpressionUUID->"84260d5b-1157-488d-983b-fd2b54a6cee2"],
Cell[238509, 5937, 488, 13, 39, "Input",ExpressionUUID->"029128f9-5f9d-46ed-908a-0cd7fbd8c3aa"],
Cell[239000, 5952, 356, 9, 36, "Input",ExpressionUUID->"886cfc41-c061-4b8c-abe3-e937095a665c"],
Cell[239359, 5963, 494, 13, 39, "Input",ExpressionUUID->"e6028778-81ff-4fc8-b5d1-f1ca5fda9ac3"],
Cell[239856, 5978, 834, 25, 39, "Input",ExpressionUUID->"5d978de3-57f8-48ee-b5d6-dc286453dd07"],
Cell[240693, 6005, 735, 17, 40, "Input",ExpressionUUID->"ad09eccc-08c3-478d-bcbf-302d9dc6890a"],
Cell[241431, 6024, 544, 14, 40, "Input",ExpressionUUID->"e285491e-6d4f-4c48-955b-8687d57367aa"],
Cell[241978, 6040, 1634, 38, 66, "Input",ExpressionUUID->"2f288298-5bed-4b40-8ad1-5c1dd8df188e"],
Cell[243615, 6080, 478, 13, 40, "Input",ExpressionUUID->"3ac31fda-c7e9-45ed-8371-50e0a243ba1e"],
Cell[244096, 6095, 286, 6, 36, "Input",ExpressionUUID->"3a991acc-abe0-4cd5-9f30-770e3bf38877"],
Cell[244385, 6103, 1011, 25, 96, "Input",ExpressionUUID->"595e7766-679a-4275-acfb-059985395267"],
Cell[245399, 6130, 962, 24, 96, "Input",ExpressionUUID->"0f56a8f3-554c-4af5-921a-74bdf5bb32f1"],
Cell[CellGroupData[{
Cell[246386, 6158, 153, 3, 68, "Subsection",ExpressionUUID->"07681550-14c8-4bc9-aed4-db268ca05598"],
Cell[CellGroupData[{
Cell[246564, 6165, 300, 8, 36, "Input",ExpressionUUID->"406f42a2-d6d9-4770-a528-a7c20e8719f6"],
Cell[246867, 6175, 442, 7, 41, "Output",ExpressionUUID->"facb6cc5-64ab-481c-85cf-3861d8b1180c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247346, 6187, 300, 8, 36, "Input",ExpressionUUID->"ceab0c3e-aad9-4ad1-b4c9-c1dc4562132d"],
Cell[247649, 6197, 438, 7, 41, "Output",ExpressionUUID->"61ccd231-c9ec-488f-a010-544014c8eddd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248124, 6209, 1077, 33, 54, "Input",ExpressionUUID->"43f1abea-0a88-4a5f-97d8-81ceb62ae210"],
Cell[249204, 6244, 465, 7, 41, "Output",ExpressionUUID->"07b7ab8a-daec-466a-9cd6-3ea3bf0db649"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249706, 6256, 463, 13, 39, "Input",ExpressionUUID->"629def0b-b50e-4a83-91ad-a2be1f898603"],
Cell[250172, 6271, 467, 7, 41, "Output",ExpressionUUID->"7ef0aec3-c9f1-490a-9b63-c54be23b9b22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250676, 6283, 952, 26, 64, "Input",ExpressionUUID->"479071ed-a154-48f2-8be5-136f254380c9"],
Cell[251631, 6311, 470, 7, 41, "Output",ExpressionUUID->"ec7a9b42-a659-4e3e-b168-4bb78633a9bf"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252162, 6325, 165, 3, 83, "Section",ExpressionUUID->"200603d5-ce3e-4ad5-8b6d-548d972ccc72"],
Cell[252330, 6330, 577, 16, 39, "Input",ExpressionUUID->"b02bdd79-c6fd-49e8-b38d-8ed4b7a310bf"],
Cell[252910, 6348, 1126, 30, 40, "Input",ExpressionUUID->"b33facea-1ce3-4bd3-93d5-5bcc66462936"],
Cell[254039, 6380, 632, 18, 39, "Input",ExpressionUUID->"9e9c61b2-17b1-4154-bbb2-721dc970069e"],
Cell[254674, 6400, 470, 14, 40, "Input",ExpressionUUID->"d8537067-eaee-41ee-9612-e7843b19cd28"],
Cell[255147, 6416, 466, 13, 40, "Input",ExpressionUUID->"4cb9d0c4-b824-48b6-8f66-80979bb35f2f"],
Cell[255616, 6431, 481, 14, 36, "Input",ExpressionUUID->"a5f3f6bf-dca9-47ae-b71b-6bff38c27dd3"],
Cell[256100, 6447, 482, 14, 36, "Input",ExpressionUUID->"ebe7d95e-ef74-4935-855b-ecb38308d8d7"],
Cell[256585, 6463, 2115, 53, 203, "Input",ExpressionUUID->"4bec2649-a6b5-4951-beeb-4f2c8113a198"],
Cell[258703, 6518, 321, 7, 36, "Input",ExpressionUUID->"dafad048-539c-42e6-839d-ac86bba2168d"],
Cell[259027, 6527, 237, 5, 36, "Input",ExpressionUUID->"7887542a-6f20-496f-b314-184cdf1d6135"],
Cell[259267, 6534, 4672, 105, 418, "Input",ExpressionUUID->"9feddc08-d144-436a-9286-9a0f8b3c2056"],
Cell[263942, 6641, 534, 11, 36, "Input",ExpressionUUID->"a0c5d444-abeb-40d2-a1b8-9f0914f4fcb8"],
Cell[CellGroupData[{
Cell[264501, 6656, 153, 3, 68, "Subsection",ExpressionUUID->"46772f16-4a90-4f81-923a-ee2af5ea9228"],
Cell[CellGroupData[{
Cell[264679, 6663, 1641, 40, 123, "Input",ExpressionUUID->"02d58dfc-288e-4e93-8cd6-bc8decb5ca73"],
Cell[266323, 6705, 2130, 30, 41, "Output",ExpressionUUID->"32ca4a2f-a863-43b4-8f30-32293d061d85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268490, 6740, 1630, 38, 123, "Input",ExpressionUUID->"913554c0-7353-4166-9959-256de699fd66"],
Cell[270123, 6780, 834, 13, 41, "Output",ExpressionUUID->"477be262-9225-4021-a823-f6f10f0fe192"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271018, 6800, 156, 3, 83, "Section",ExpressionUUID->"1e4032f3-5ab7-41d6-9549-dab7add3886c"],
Cell[271177, 6805, 2197, 48, 203, "Input",ExpressionUUID->"154efcc0-cb9e-4643-a785-0e1c5ffa29c9"],
Cell[CellGroupData[{
Cell[273399, 6857, 153, 3, 68, "Subsection",ExpressionUUID->"da0eadbf-8344-436b-a31b-81450f00d3ac"],
Cell[CellGroupData[{
Cell[273577, 6864, 607, 18, 54, "Input",ExpressionUUID->"13e50bdf-3b3c-4a65-a649-170929c34800"],
Cell[274187, 6884, 443, 7, 41, "Output",ExpressionUUID->"25e2878c-7ad2-4308-958f-0f1ec546aabc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274667, 6896, 690, 20, 54, "Input",ExpressionUUID->"5b2feb5c-b622-492c-8fdd-b798b7133e9d"],
Cell[275360, 6918, 464, 7, 41, "Output",ExpressionUUID->"2e82af90-fc35-448e-a36b-a6ae03ec60dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275861, 6930, 622, 14, 36, "Input",ExpressionUUID->"be84f11b-7452-4d15-a7ff-4a066688a529"],
Cell[276486, 6946, 879, 13, 41, "Output",ExpressionUUID->"e1de36fd-3fa0-4b01-99d9-ef3dce9ee11b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277426, 6966, 167, 3, 83, "Section",ExpressionUUID->"f2a05bfe-fb7c-47f8-9c41-7d890431286d"],
Cell[277596, 6971, 15619, 259, 712, "Input",ExpressionUUID->"bc15f7a5-44a3-45df-885d-6a0252a49fc5"],
Cell[CellGroupData[{
Cell[293240, 7234, 153, 3, 68, "Subsection",ExpressionUUID->"501dcf61-59a7-4038-8962-8a4667562d06"],
Cell[CellGroupData[{
Cell[293418, 7241, 411, 10, 39, "Input",ExpressionUUID->"03aacbb5-1d57-4a9c-89b7-59fa99b5cddb"],
Cell[CellGroupData[{
Cell[293854, 7255, 675, 13, 31, "Print",ExpressionUUID->"73629af0-0c41-4e3a-bd56-b3008e9aebd0"],
Cell[294532, 7270, 669, 13, 31, "Print",ExpressionUUID->"96a9f908-c4d5-41f0-8ea4-789d50490ed4"],
Cell[295204, 7285, 699, 13, 31, "Print",ExpressionUUID->"3c7f3c39-1815-4f31-bdf0-bd47af1e65d9"]
}, Open  ]],
Cell[295918, 7301, 511, 8, 41, "Output",ExpressionUUID->"43c5ac49-de40-410a-8ba8-32d575f0319e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296466, 7314, 295, 7, 39, "Input",ExpressionUUID->"59450f9b-1887-4d15-8937-2444bc420f4a"],
Cell[CellGroupData[{
Cell[296786, 7325, 595, 12, 31, "Print",ExpressionUUID->"37816e5a-07d5-4489-9fd3-d39776bbfa6a"],
Cell[297384, 7339, 591, 12, 31, "Print",ExpressionUUID->"8aff6ce2-37c3-4757-96a3-8b38802d3701"],
Cell[297978, 7353, 617, 12, 31, "Print",ExpressionUUID->"940092a8-5857-43f0-a7d4-00a00a084928"]
}, Open  ]],
Cell[298610, 7368, 436, 7, 41, "Output",ExpressionUUID->"7290a985-36a8-476c-9a1b-27207c36a98d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299083, 7380, 689, 20, 40, "Input",ExpressionUUID->"2c5fdfb7-287f-4a18-a52f-759c39b46fac"],
Cell[CellGroupData[{
Cell[299797, 7404, 625, 12, 31, "Print",ExpressionUUID->"1e49b19e-2da6-4f22-93a8-a05db82946c8"],
Cell[300425, 7418, 617, 12, 31, "Print",ExpressionUUID->"348fba52-53f4-4c31-98a3-72cbf0c67b5f"],
Cell[301045, 7432, 645, 12, 31, "Print",ExpressionUUID->"c7548c5c-4021-4628-894c-c2185a14ca02"]
}, Open  ]],
Cell[301705, 7447, 466, 7, 41, "Output",ExpressionUUID->"a0e32576-00d2-4e58-b2f6-2f1ee802ab2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302208, 7459, 644, 19, 40, "Input",ExpressionUUID->"b0fd5bc4-d674-4d77-8361-d99bb603a2ad"],
Cell[CellGroupData[{
Cell[302877, 7482, 621, 12, 31, "Print",ExpressionUUID->"18fcbef3-4966-4eb7-a4f4-bd6abf6fd8bd"],
Cell[303501, 7496, 613, 12, 31, "Print",ExpressionUUID->"405b14a7-fd22-434c-8a1c-a13a15d35de0"],
Cell[304117, 7510, 641, 12, 31, "Print",ExpressionUUID->"7fe537bc-45d9-47ae-bdc9-9be534532798"]
}, Open  ]],
Cell[304773, 7525, 466, 7, 41, "Output",ExpressionUUID->"c74d4622-ecb1-4b2e-9290-910fd6e7ed9f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305300, 7539, 162, 3, 83, "Section",ExpressionUUID->"c92029ab-d430-4141-bf2f-99d051a495f4"],
Cell[305465, 7544, 3234, 74, 309, "Input",ExpressionUUID->"81421bdc-a27a-4ded-9f32-7f62943a986c"],
Cell[CellGroupData[{
Cell[308724, 7622, 154, 3, 68, "Subsection",ExpressionUUID->"d86d1757-ad51-4fd3-b438-2117b7eade25"],
Cell[CellGroupData[{
Cell[308903, 7629, 435, 12, 39, "Input",ExpressionUUID->"43e89302-e187-425d-a142-0736b64ac2e0"],
Cell[309341, 7643, 474, 7, 41, "Output",ExpressionUUID->"948b08c3-9d32-45f5-b8b0-ab589dcf6ad4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309852, 7655, 1700, 49, 99, "Input",ExpressionUUID->"b313fc67-aeee-4226-85f8-9385cddfb9b9"],
Cell[311555, 7706, 469, 7, 41, "Output",ExpressionUUID->"9cae374b-a88e-49e5-b1d6-21ee58e8c1b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312061, 7718, 3385, 98, 143, "Input",ExpressionUUID->"106a702f-6778-4dba-b82e-34142d498d69"],
Cell[315449, 7818, 465, 7, 41, "Output",ExpressionUUID->"fa5672c3-5e29-4860-8bab-41eaf3473732"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315975, 7832, 215, 4, 83, "Section",ExpressionUUID->"0c896100-102b-43a5-ba49-3c71aeaceb05"],
Cell[316193, 7838, 442, 11, 39, "Input",ExpressionUUID->"f1c4e382-4eb6-49f1-a2c5-5a8bb4f10abe"],
Cell[316638, 7851, 445, 11, 39, "Input",ExpressionUUID->"e3cdf66e-d9e5-487f-a240-867c3ae2b36a"],
Cell[317086, 7864, 793, 24, 39, "Input",ExpressionUUID->"99b17617-a0a2-4093-9537-e158e8afc3bd"],
Cell[317882, 7890, 734, 17, 40, "Input",ExpressionUUID->"aa3525a3-b1c6-4831-a89f-a3f6c10da264"],
Cell[318619, 7909, 540, 14, 40, "Input",ExpressionUUID->"7e067cca-a12f-45e9-8c48-e9e3b70687ca"],
Cell[319162, 7925, 1637, 38, 66, "Input",ExpressionUUID->"18c2c3dc-9df8-479f-be58-1d6a6575989e"],
Cell[320802, 7965, 477, 13, 40, "Input",ExpressionUUID->"13d7541f-d1d1-40db-be1a-36204b813e53"],
Cell[321282, 7980, 281, 6, 36, "Input",ExpressionUUID->"02ff7596-cd41-42ba-b53f-6a2038fbcbd1"],
Cell[321566, 7988, 540, 12, 39, "Input",ExpressionUUID->"6cfc7216-9956-4d19-993d-37ef16d35379"],
Cell[322109, 8002, 539, 12, 39, "Input",ExpressionUUID->"f53268d9-3475-4400-bc47-ec376be0723c"],
Cell[322651, 8016, 891, 25, 39, "Input",ExpressionUUID->"0b108260-8cb4-470f-945c-818f2487b525"],
Cell[323545, 8043, 783, 18, 40, "Input",ExpressionUUID->"b3ba4498-e3d2-4647-8555-e0bea884c550"],
Cell[324331, 8063, 593, 15, 40, "Input",ExpressionUUID->"a37aa69e-3446-4c57-9b88-755493c8d594"],
Cell[324927, 8080, 1689, 39, 66, "Input",ExpressionUUID->"a7df9b05-e103-428e-8b82-e4a899a4b4fb"],
Cell[326619, 8121, 526, 14, 40, "Input",ExpressionUUID->"d3bfa392-fb6b-4d47-9937-9d35bab712d8"],
Cell[327148, 8137, 328, 7, 36, "Input",ExpressionUUID->"f2225eee-449b-4f3c-8fda-3a5217a42662"],
Cell[CellGroupData[{
Cell[327501, 8148, 153, 3, 68, "Subsection",ExpressionUUID->"93fda66d-471e-4565-a9df-491b503dadfe"],
Cell[CellGroupData[{
Cell[327679, 8155, 375, 10, 39, "Input",ExpressionUUID->"3d3be5ce-9886-481f-b115-1ab51124273c"],
Cell[328057, 8167, 438, 7, 41, "Output",ExpressionUUID->"9b6c0fa1-bf8e-4556-9242-593628896269"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328532, 8179, 375, 10, 39, "Input",ExpressionUUID->"e339b6b0-9551-4b6e-8c3b-d61788729705"],
Cell[328910, 8191, 437, 7, 41, "Output",ExpressionUUID->"280753ba-d699-4b7b-adde-778e88549c67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329384, 8203, 735, 21, 36, "Input",ExpressionUUID->"5a30422d-cd05-4b70-9c99-df3e24b4001a"],
Cell[330122, 8226, 462, 7, 41, "Output",ExpressionUUID->"14ed2c2b-31e4-4bc2-ae96-eb6662efb67e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[330645, 8240, 161, 3, 83, "Section",ExpressionUUID->"8d55406f-aea9-4ae1-a3d7-77c01d82a650"],
Cell[330809, 8245, 638, 14, 39, "Input",ExpressionUUID->"c9dc5c71-239b-4729-9110-b30d108380c0"],
Cell[331450, 8261, 486, 11, 39, "Input",ExpressionUUID->"c076bbf7-efb1-4478-991c-9a1c4b487a63"],
Cell[331939, 8274, 485, 11, 39, "Input",ExpressionUUID->"19ecd8ec-6e46-4b92-aef2-5a4d01435a91"],
Cell[332427, 8287, 349, 9, 39, "Input",ExpressionUUID->"213739c9-127e-46fb-9cb5-51b81cb8170f"],
Cell[332779, 8298, 533, 13, 39, "Input",ExpressionUUID->"4f4de962-3b77-47ee-823b-ab9eda58d5e2"],
Cell[333315, 8313, 524, 11, 39, "Input",ExpressionUUID->"6bd8334a-5142-483f-87cd-1c6a7b5eca22"],
Cell[333842, 8326, 428, 10, 39, "Input",ExpressionUUID->"7d38b973-0d88-4746-92b4-c8bb65ec877a"],
Cell[334273, 8338, 422, 10, 39, "Input",ExpressionUUID->"18172960-c3c2-484c-b43e-708aeda02734"],
Cell[334698, 8350, 346, 9, 36, "Input",ExpressionUUID->"27d2b9eb-a6e9-433d-a6e2-53a1376f5700"],
Cell[335047, 8361, 629, 17, 39, "Input",ExpressionUUID->"fdda1163-561b-465b-9d9f-c0b29dc23b16"],
Cell[335679, 8380, 600, 17, 39, "Input",ExpressionUUID->"e67830fd-d261-4d2e-80bb-445eb7e03c3d"],
Cell[336282, 8399, 731, 15, 39, "Input",ExpressionUUID->"110c7763-fd3b-402c-89e3-e863c9f807b2"],
Cell[337016, 8416, 583, 12, 39, "Input",ExpressionUUID->"3ac2e658-507f-4eab-a3f5-72921bf8efd1"],
Cell[337602, 8430, 536, 12, 39, "Input",ExpressionUUID->"5ec0f362-88f6-47bf-b1aa-3ddd3faa4f66"],
Cell[338141, 8444, 415, 10, 39, "Input",ExpressionUUID->"ffaa11bb-b8cf-42c7-8d0b-f638060ee868"],
Cell[338559, 8456, 572, 13, 39, "Input",ExpressionUUID->"0a69fdbc-bb5c-4052-a6c8-542bdb8a4f51"],
Cell[339134, 8471, 573, 12, 39, "Input",ExpressionUUID->"4b9a82cd-3b74-45b2-8a78-ef3c959dda3d"],
Cell[339710, 8485, 481, 11, 39, "Input",ExpressionUUID->"49c69bce-d28f-4815-a319-29914eb7bfa2"],
Cell[340194, 8498, 468, 10, 39, "Input",ExpressionUUID->"bffb7fc9-4803-49a1-a84d-8e0f715dcfb1"],
Cell[340665, 8510, 365, 9, 36, "Input",ExpressionUUID->"9a7f9cc2-69c0-4362-b9bb-1bc79bcccdda"],
Cell[341033, 8521, 599, 13, 39, "Input",ExpressionUUID->"757e2725-c923-40f5-9155-f079dc5fdceb"],
Cell[341635, 8536, 298, 7, 36, "Input",ExpressionUUID->"d75a9f5e-2143-44be-ba33-b73da398cb01"],
Cell[341936, 8545, 384, 10, 39, "Input",ExpressionUUID->"9a1e63be-007b-472c-8a81-64d383feed90"],
Cell[342323, 8557, 605, 15, 40, "Input",ExpressionUUID->"2f1a288f-d94d-40a8-93c1-7b66cca58c50"],
Cell[342931, 8574, 497, 12, 39, "Input",ExpressionUUID->"703b5d8b-da97-4269-8ea5-40eb3d86d747"],
Cell[343431, 8588, 3423, 75, 365, "Input",ExpressionUUID->"ebc3bc50-edc8-459a-9a43-d77a69e795d1"],
Cell[346857, 8665, 1451, 30, 97, "Input",ExpressionUUID->"0a5a5b61-48d1-4157-ac5e-005bb8601f2c"],
Cell[348311, 8697, 1380, 33, 176, "Input",ExpressionUUID->"40b3fc44-38b4-4fe0-a274-14a6fb74768a"]
}, Closed]],
Cell[CellGroupData[{
Cell[349728, 8735, 165, 3, 65, "Section",ExpressionUUID->"36eeff92-c838-4b68-af62-89bb77a77a70"],
Cell[349896, 8740, 437, 10, 39, "Input",ExpressionUUID->"2b184bb8-e51d-4ea1-aabf-fd94d31788fe"],
Cell[350336, 8752, 466, 12, 40, "Input",ExpressionUUID->"3be65819-4d06-4f6f-9ab8-6b5164bfebf0"],
Cell[350805, 8766, 466, 12, 39, "Input",ExpressionUUID->"22c0f936-08f8-4da2-a942-f886aba6aaf3"],
Cell[351274, 8780, 300, 7, 36, "Input",ExpressionUUID->"cf4fc0a2-24df-49ff-a64d-57407b6bb781"],
Cell[351577, 8789, 307, 8, 36, "Input",ExpressionUUID->"91f41193-b148-4f30-a61d-3e54c88d1dae"],
Cell[351887, 8799, 285, 6, 36, "Input",ExpressionUUID->"9afcd142-9c15-4733-bd8a-7c57f4463b5b"],
Cell[352175, 8807, 481, 10, 39, "Input",ExpressionUUID->"4bc5ed18-2965-4fdd-bc52-cd5c56492011"],
Cell[352659, 8819, 517, 13, 40, "Input",ExpressionUUID->"0b545722-46c5-495d-929e-e7b07906e447"],
Cell[353179, 8834, 518, 13, 39, "Input",ExpressionUUID->"86d62926-6f58-48c3-ab97-206014bd099d"],
Cell[353700, 8849, 303, 7, 36, "Input",ExpressionUUID->"b9bb5f91-94d0-4d9f-b5a0-27d3efd88081"],
Cell[354006, 8858, 362, 9, 36, "Input",ExpressionUUID->"152d54f6-b193-4567-88e8-bc0701d23c65"],
Cell[354371, 8869, 467, 12, 36, "Input",ExpressionUUID->"a58f0c49-5876-4102-be14-842195c38be3"],
Cell[354841, 8883, 334, 7, 36, "Input",ExpressionUUID->"dfb9d3ba-b932-4106-9b81-3e3e1724ee6f"],
Cell[355178, 8892, 533, 11, 39, "Input",ExpressionUUID->"295703f9-7d03-4f5e-914b-8a84591ca546"],
Cell[355714, 8905, 615, 14, 40, "Input",ExpressionUUID->"10035111-a832-4eb4-b58d-425d52be0616"],
Cell[356332, 8921, 564, 14, 39, "Input",ExpressionUUID->"2644f30d-2302-44cc-935c-dc28fcba02f2"],
Cell[356899, 8937, 352, 8, 36, "Input",ExpressionUUID->"a12ea340-165a-4259-a986-ba6cd17e7e22"],
Cell[357254, 8947, 410, 10, 36, "Input",ExpressionUUID->"b5f2215d-81c9-4e01-9b67-70290f64db06"],
Cell[357667, 8959, 535, 13, 39, "Input",ExpressionUUID->"b376e3bf-5f4f-4a6e-b265-adeea53e6416"],
Cell[358205, 8974, 307, 8, 36, "Input",ExpressionUUID->"f8f0dbd0-054d-4816-90eb-126e793ee4fe"],
Cell[358515, 8984, 381, 7, 36, "Input",ExpressionUUID->"cd4c3d06-ab47-4573-9ff7-60524931c2cf"],
Cell[358899, 8993, 580, 12, 39, "Input",ExpressionUUID->"86fde4c3-eb15-4e5d-9d5a-456af4d56813"],
Cell[359482, 9007, 615, 14, 40, "Input",ExpressionUUID->"a83ce488-1dda-4cae-8bbd-451cb3bf9b33"],
Cell[360100, 9023, 612, 14, 39, "Input",ExpressionUUID->"b6f978ea-ba99-4267-8e10-f92175e22d1f"],
Cell[360715, 9039, 405, 9, 36, "Input",ExpressionUUID->"98e7e8f1-b566-4626-a100-1db6efda0124"],
Cell[361123, 9050, 458, 10, 36, "Input",ExpressionUUID->"4aeb1fdf-a2be-4bae-9546-9c83c9d8bfa9"],
Cell[361584, 9062, 588, 14, 39, "Input",ExpressionUUID->"0b1f7164-419d-404a-a2c7-5349a0a41b7e"],
Cell[362175, 9078, 356, 9, 36, "Input",ExpressionUUID->"51e32581-cd37-4f7a-b1f6-49497682d72e"],
Cell[362534, 9089, 432, 8, 36, "Input",ExpressionUUID->"04af4065-85f7-4ae0-a4b6-885e89d88425"],
Cell[362969, 9099, 2336, 53, 366, "Input",ExpressionUUID->"d22df895-7a0c-4877-b3a8-666e6c14bba4"],
Cell[365308, 9154, 4524, 97, 447, "Input",ExpressionUUID->"681f0a8a-cf4c-4c7f-83c8-9ec12984e24f"],
Cell[369835, 9253, 1252, 36, 68, "Input",ExpressionUUID->"9d29daa1-6a4f-4a38-8332-f0272cc54e32"],
Cell[CellGroupData[{
Cell[371112, 9293, 155, 3, 68, "Subsection",ExpressionUUID->"e0871962-700b-43aa-b538-31fe6ff8d1a5"],
Cell[CellGroupData[{
Cell[371292, 9300, 696, 20, 40, "Input",ExpressionUUID->"63183b81-1710-486e-b791-1e28f3539d8b"],
Cell[371991, 9322, 485, 8, 41, "Output",ExpressionUUID->"a98f7d49-ad1d-4abc-835f-972a0a3e7982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372513, 9335, 1053, 34, 40, "Input",ExpressionUUID->"5dc12f8c-9bce-41f2-9a6c-1177b45a27dc"],
Cell[CellGroupData[{
Cell[373591, 9373, 616, 12, 31, "Print",ExpressionUUID->"67a64bee-1468-4fba-89b7-494a0f09226f"],
Cell[374210, 9387, 610, 12, 31, "Print",ExpressionUUID->"7c7ac707-b8d0-45b7-a88b-2b9c77589f63"],
Cell[374823, 9401, 636, 12, 31, "Print",ExpressionUUID->"878cef38-d523-44b7-93b4-d01c4fde4bab"],
Cell[375462, 9415, 614, 12, 31, "Print",ExpressionUUID->"c052f41d-bd31-449b-ae18-275c1332d6c4"],
Cell[376079, 9429, 608, 12, 31, "Print",ExpressionUUID->"40d7be2e-1ef8-43dc-acca-48326c92fdd2"],
Cell[376690, 9443, 636, 12, 31, "Print",ExpressionUUID->"4aced34b-772c-42a6-8a8d-e050cbd6c5f4"],
Cell[377329, 9457, 614, 12, 31, "Print",ExpressionUUID->"43a21992-3bc4-499d-9777-25a9143cdb11"],
Cell[377946, 9471, 608, 12, 31, "Print",ExpressionUUID->"24a07e69-4962-4d8e-bcb3-96eee8784479"],
Cell[378557, 9485, 636, 12, 31, "Print",ExpressionUUID->"4f8b805f-4b7a-41a3-b3dd-558cba173265"],
Cell[379196, 9499, 614, 12, 31, "Print",ExpressionUUID->"9c2ee6ab-6fb6-4e4e-a6d4-6ce50642d5a0"],
Cell[379813, 9513, 608, 12, 31, "Print",ExpressionUUID->"81f4ef0d-2d67-488c-a96d-d525ce3479e2"],
Cell[380424, 9527, 638, 12, 31, "Print",ExpressionUUID->"d5c55f2e-0073-464d-8086-06f2e86292bb"],
Cell[381065, 9541, 614, 12, 31, "Print",ExpressionUUID->"acb5e782-26af-4cff-8ada-748e687f8825"],
Cell[381682, 9555, 608, 12, 31, "Print",ExpressionUUID->"7c39b22e-83d2-413a-b830-ad0aad2468b2"],
Cell[382293, 9569, 636, 12, 31, "Print",ExpressionUUID->"265a998b-64a2-48e0-bb9a-c6e6955c7d4b"],
Cell[382932, 9583, 616, 12, 31, "Print",ExpressionUUID->"03c4fdd3-e772-4b28-bed4-a4f44dbea0fa"],
Cell[383551, 9597, 608, 12, 31, "Print",ExpressionUUID->"dfde07b5-8727-4d48-990f-3e7282494cdf"],
Cell[384162, 9611, 636, 12, 31, "Print",ExpressionUUID->"e490bbeb-508b-4454-a327-117f9ee52fa6"],
Cell[384801, 9625, 614, 12, 31, "Print",ExpressionUUID->"c4afe80f-bc9e-41fd-b695-3e033deeb8cd"],
Cell[385418, 9639, 608, 12, 31, "Print",ExpressionUUID->"724622cd-12b3-4ab8-b105-202c3a33eb7a"],
Cell[386029, 9653, 636, 12, 31, "Print",ExpressionUUID->"9c3fed39-29f5-434f-b70e-6a838b90c6e5"]
}, Open  ]],
Cell[386680, 9668, 465, 7, 41, "Output",ExpressionUUID->"c8636e4f-e080-4872-a8ed-6fe8677bf392"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387182, 9680, 1411, 39, 66, "Input",ExpressionUUID->"3e65864d-a7e5-4f0a-bc8d-a8902a5e57c2"],
Cell[CellGroupData[{
Cell[388618, 9723, 640, 13, 31, "Print",ExpressionUUID->"d4d3553f-16af-45a7-b780-034b24fbe14a"],
Cell[389261, 9738, 634, 13, 31, "Print",ExpressionUUID->"0dcfec2d-d38f-44dc-9e06-4735c4c6cb9d"],
Cell[389898, 9753, 662, 13, 31, "Print",ExpressionUUID->"80500342-129c-411c-a276-e843d9995dfd"],
Cell[390563, 9768, 640, 13, 31, "Print",ExpressionUUID->"9ec1e250-3a56-4fe2-89c3-7c38544956d4"],
Cell[391206, 9783, 634, 13, 31, "Print",ExpressionUUID->"55fd7311-0fde-44a0-873f-f3f99a3f2006"],
Cell[391843, 9798, 662, 13, 31, "Print",ExpressionUUID->"8867214a-ee21-4f85-861c-b4f3fd6336ba"],
Cell[392508, 9813, 642, 13, 31, "Print",ExpressionUUID->"7efe1fae-8a07-4397-8d50-4c0a73de66f7"],
Cell[393153, 9828, 636, 13, 31, "Print",ExpressionUUID->"29d7e479-cc87-4000-9617-2910f951c412"],
Cell[393792, 9843, 664, 13, 31, "Print",ExpressionUUID->"f9a12f5c-b30d-47f4-9937-04eb890058c3"],
Cell[394459, 9858, 640, 13, 31, "Print",ExpressionUUID->"6b10f001-0279-4f39-8a3e-4d55a6136d4f"],
Cell[395102, 9873, 634, 13, 31, "Print",ExpressionUUID->"78baba86-799b-4d80-b849-01835453f731"],
Cell[395739, 9888, 664, 13, 31, "Print",ExpressionUUID->"d1a80d77-68ef-4eba-a157-f063a12aa43d"],
Cell[396406, 9903, 640, 13, 31, "Print",ExpressionUUID->"9b16a25f-012b-4134-9af5-ca957584298e"],
Cell[397049, 9918, 636, 13, 31, "Print",ExpressionUUID->"b99cd5a2-fb67-4eb7-af82-a29eea56d93e"],
Cell[397688, 9933, 660, 13, 31, "Print",ExpressionUUID->"8ea00067-6421-4684-a6e8-ae1ff5bd84b0"],
Cell[398351, 9948, 640, 13, 31, "Print",ExpressionUUID->"d50867c8-1880-41f0-862e-a53f293db68f"],
Cell[398994, 9963, 634, 13, 31, "Print",ExpressionUUID->"1e477daf-c3e9-4fa0-8277-0eb0546683c5"],
Cell[399631, 9978, 662, 13, 31, "Print",ExpressionUUID->"7fd040c5-147a-4889-ad32-dcf1607e9e46"],
Cell[400296, 9993, 642, 13, 31, "Print",ExpressionUUID->"d239e076-62b7-4f16-9b36-742b76b62d9c"],
Cell[400941, 10008, 634, 13, 31, "Print",ExpressionUUID->"ed782f97-b8bd-4179-aa0b-3217f531c2af"],
Cell[401578, 10023, 662, 13, 31, "Print",ExpressionUUID->"d9dc97e2-82a7-46c9-a158-7aa818826b17"],
Cell[402243, 10038, 642, 13, 31, "Print",ExpressionUUID->"03ccf32e-c86a-4d34-9579-869c09ac97ce"],
Cell[402888, 10053, 634, 13, 31, "Print",ExpressionUUID->"459e4003-15a8-4390-8dae-7ff75d8539a5"],
Cell[403525, 10068, 662, 13, 31, "Print",ExpressionUUID->"9d161c90-269a-48f1-bc2b-7a3c68f24d5d"],
Cell[404190, 10083, 642, 13, 31, "Print",ExpressionUUID->"5db05198-af32-4b13-97c3-54daa653e9a3"],
Cell[404835, 10098, 634, 13, 31, "Print",ExpressionUUID->"b39bf682-99da-4324-ad34-e7dfd7ed918e"],
Cell[405472, 10113, 662, 13, 31, "Print",ExpressionUUID->"ef652a2b-0320-455a-ac84-d736d1e48b03"],
Cell[406137, 10128, 642, 13, 31, "Print",ExpressionUUID->"c16a796d-cdd5-41ad-b0f1-0fcd8757976a"],
Cell[406782, 10143, 634, 13, 31, "Print",ExpressionUUID->"60aaa305-a5fc-4982-ab4a-378eb48e161c"],
Cell[407419, 10158, 662, 13, 31, "Print",ExpressionUUID->"09ac016f-2ac4-4241-9391-a5c5e77f9ba0"],
Cell[408084, 10173, 642, 13, 31, "Print",ExpressionUUID->"e40eebaf-62e2-4941-a233-09db60289a0a"],
Cell[408729, 10188, 634, 13, 31, "Print",ExpressionUUID->"01bb328f-8504-478f-9d53-97674f48427a"],
Cell[409366, 10203, 662, 13, 31, "Print",ExpressionUUID->"dc8b9f88-44ed-4eed-a529-8dfbe3730c1b"],
Cell[410031, 10218, 644, 13, 31, "Print",ExpressionUUID->"70f9be49-cd2b-40f8-9e9d-89a1f0ca4281"],
Cell[410678, 10233, 636, 13, 31, "Print",ExpressionUUID->"914d351a-91fc-4af9-a6c8-87cee6934343"],
Cell[411317, 10248, 662, 13, 31, "Print",ExpressionUUID->"15dbcaa3-c4ee-4f9c-8189-73adbea72f0e"],
Cell[411982, 10263, 642, 13, 31, "Print",ExpressionUUID->"ab9e8be4-e19b-4500-a5c9-9903cad75de0"],
Cell[412627, 10278, 636, 13, 31, "Print",ExpressionUUID->"60ffed5a-9fef-4300-b178-04a5eac9051b"],
Cell[413266, 10293, 662, 13, 31, "Print",ExpressionUUID->"4c1ee19b-536f-43be-95f6-93eca8bec40d"],
Cell[413931, 10308, 642, 13, 31, "Print",ExpressionUUID->"b36542ba-4ffa-4fb8-b6c4-ecbaaa6dc563"],
Cell[414576, 10323, 635, 13, 31, "Print",ExpressionUUID->"4b5a2c57-56de-4980-b066-1c0724c51b24"],
Cell[415214, 10338, 664, 13, 31, "Print",ExpressionUUID->"70134652-1ed8-4df7-a313-743c5f9765ba"],
Cell[415881, 10353, 642, 13, 31, "Print",ExpressionUUID->"44dc9c46-11d6-4fda-aea9-e176cdd57a8b"],
Cell[416526, 10368, 636, 13, 31, "Print",ExpressionUUID->"1d94d337-7ebb-4bc3-a0a2-a8491a26d759"],
Cell[417165, 10383, 662, 13, 31, "Print",ExpressionUUID->"13b9720e-040a-467e-8b85-430336c93bd8"],
Cell[417830, 10398, 644, 13, 31, "Print",ExpressionUUID->"f5ddc162-3ce4-49d1-ad64-8f904f80aecf"],
Cell[418477, 10413, 636, 13, 31, "Print",ExpressionUUID->"aa25a796-ac67-4b88-9c7f-137e287da993"],
Cell[419116, 10428, 662, 13, 31, "Print",ExpressionUUID->"65094204-d646-4958-a4b1-a3ce06636db3"]
}, Open  ]],
Cell[419793, 10444, 521, 8, 41, "Output",ExpressionUUID->"6ea3dd0b-cb56-4894-93b1-4d291f13f0cc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[420387, 10460, 159, 3, 88, "Title",ExpressionUUID->"c869c876-4172-4809-8082-c6bf0f482be1"],
Cell[CellGroupData[{
Cell[420571, 10467, 227, 4, 83, "Section",ExpressionUUID->"0f8cb556-21cf-4cf8-95f3-7543ee395d77"],
Cell[420801, 10473, 459, 11, 40, "Input",ExpressionUUID->"74e6d146-6ad9-434d-b7bc-cfe2876be9f9"],
Cell[421263, 10486, 1091, 25, 40, "Input",ExpressionUUID->"0bfa3bb1-a429-4732-b796-3ef7196b23a8"],
Cell[422357, 10513, 1085, 25, 40, "Input",ExpressionUUID->"b1e5b4d1-cfc5-41db-a442-0266a531d73f"],
Cell[423445, 10540, 446, 11, 36, "Input",ExpressionUUID->"242cf1e0-e5db-46f6-ac57-8d6bae8c294f"],
Cell[423894, 10553, 406, 10, 36, "Input",ExpressionUUID->"d34701d9-04d9-4b78-8213-47eaffc108f8"],
Cell[424303, 10565, 384, 10, 36, "Input",ExpressionUUID->"bd46a022-3f96-45aa-accb-e664fa13e367"],
Cell[424690, 10577, 411, 10, 36, "Input",ExpressionUUID->"d8af4877-6acf-41e2-815d-6cff05390bf8"],
Cell[425104, 10589, 305, 7, 39, "Input",ExpressionUUID->"3e803dd5-13fa-4484-8456-a80ab15da2a0"],
Cell[425412, 10598, 473, 11, 65, "Input",ExpressionUUID->"5429a3f0-120a-443b-b7a4-cae0aaee4c68"],
Cell[425888, 10611, 353, 8, 36, "Input",ExpressionUUID->"929b2c72-2fdd-4715-862f-cbb423c575b5"],
Cell[426244, 10621, 307, 8, 36, "Input",ExpressionUUID->"b6a2b926-c9be-40fe-8c93-2d8f42f9745e"],
Cell[426554, 10631, 354, 8, 36, "Input",ExpressionUUID->"364c130e-6075-4bb9-a123-fdfff133f9a1"],
Cell[426911, 10641, 313, 8, 36, "Input",ExpressionUUID->"78085b40-79b8-429b-989a-b5eb205237c1"],
Cell[427227, 10651, 1122, 28, 40, "Input",ExpressionUUID->"cee587c5-44fe-4b97-92aa-efc1c7d625ac"],
Cell[428352, 10681, 575, 15, 40, "Input",ExpressionUUID->"7f2ef8e0-063c-47e3-9224-58737842ec9d"],
Cell[428930, 10698, 572, 15, 39, "Input",ExpressionUUID->"926f8ba7-3324-49da-970c-6e308ef2b120"],
Cell[429505, 10715, 1314, 34, 96, "Input",ExpressionUUID->"c9b51563-a58e-448f-88b8-97dd822dab4c"],
Cell[430822, 10751, 8091, 156, 452, "Input",ExpressionUUID->"8068345c-8c05-4063-a758-66d6c72b5e93"],
Cell[438916, 10909, 3950, 95, 123, "Input",ExpressionUUID->"a4f49896-bd88-4c6d-a4f7-5741857ca4fc"],
Cell[442869, 11006, 792, 19, 68, "Input",ExpressionUUID->"e6908cb5-53e7-4fbf-8968-24286b3a3e88"],
Cell[443664, 11027, 709, 20, 68, "Input",ExpressionUUID->"7a5207be-b236-42a6-bdcb-79f5c8fbafa3"],
Cell[444376, 11049, 883, 24, 68, "Input",ExpressionUUID->"fb8d5165-6055-47c7-910f-a76644be4ee7"],
Cell[445262, 11075, 1228, 25, 66, "Input",ExpressionUUID->"9b93db08-c980-4b03-95cf-84ae4b872c9f"],
Cell[446493, 11102, 887, 21, 66, "Input",ExpressionUUID->"99856b1d-1242-45f1-963a-d34e771ad730"],
Cell[447383, 11125, 1086, 22, 40, "Input",ExpressionUUID->"58b9e56a-aee0-4d2b-98fa-65ff5a255eae"],
Cell[448472, 11149, 532, 13, 40, "Input",ExpressionUUID->"c2da78a5-c4ff-4b00-8bcb-b3bb1996d8f5"],
Cell[449007, 11164, 1418, 27, 68, "Input",ExpressionUUID->"41e16cb4-32dc-419b-a4a6-31d47b5e669a"],
Cell[450428, 11193, 1251, 25, 40, "Input",ExpressionUUID->"c26e0818-ab9f-4056-929a-ca7b9f3aef9c"],
Cell[451682, 11220, 3174, 79, 266, "Input",ExpressionUUID->"28984873-5f3f-4ad5-9925-99eafad911ee"],
Cell[454859, 11301, 329, 8, 36, "Input",ExpressionUUID->"d01501ee-00ca-49fd-978a-1476b4651ce9"],
Cell[455191, 11311, 329, 8, 36, "Input",ExpressionUUID->"006b3b3d-6653-4177-b718-d58dc47756b1"],
Cell[455523, 11321, 300, 7, 36, "Input",ExpressionUUID->"c396b084-6f56-4516-91f6-702f41a77fc4"],
Cell[455826, 11330, 271, 6, 36, "Input",ExpressionUUID->"b8b185f8-1b1a-45d2-91bd-9f7246619429"],
Cell[456100, 11338, 2176, 62, 176, "Input",ExpressionUUID->"56d6978f-39f4-476c-84b7-b43d3a5dd397"],
Cell[458279, 11402, 1106, 29, 97, "Input",ExpressionUUID->"d51c806e-0024-4f27-ba00-82e60db88489"],
Cell[459388, 11433, 1408, 43, 67, "Input",ExpressionUUID->"9039566f-2e2c-45e5-ab5c-a82f281d1507"],
Cell[460799, 11478, 1300, 41, 65, "Input",ExpressionUUID->"92bb591d-02ab-41ed-b852-417a5b758a60"],
Cell[462102, 11521, 1823, 57, 91, "Input",ExpressionUUID->"7e20a37e-0275-43b5-a42a-317b6200b129"],
Cell[463928, 11580, 1151, 34, 40, "Input",ExpressionUUID->"b385224f-e828-4bf2-a866-1703f0188e37"],
Cell[465082, 11616, 1099, 33, 40, "Input",ExpressionUUID->"cf7ea74e-8208-420c-b814-40917a2e44d9"],
Cell[466184, 11651, 1157, 35, 67, "Input",ExpressionUUID->"022e945f-6a8d-489a-8ab1-e98bbad2b6e9"],
Cell[467344, 11688, 646, 18, 39, "Input",ExpressionUUID->"451b66f5-ad62-4904-931b-06f78eb36603"],
Cell[467993, 11708, 294, 6, 36, "Input",ExpressionUUID->"db90db53-2d64-43e1-9f9a-f7ae720f4c7d"],
Cell[468290, 11716, 16922, 350, 1463, "Input",ExpressionUUID->"be9f5b11-6b1e-45da-8852-88ac9cc7b895"],
Cell[CellGroupData[{
Cell[485237, 12070, 155, 3, 68, "Subsection",ExpressionUUID->"07450c07-f862-43ef-9ea1-78905449e83f"],
Cell[CellGroupData[{
Cell[485417, 12077, 2647, 67, 96, "Input",ExpressionUUID->"fffcd8cb-507e-4983-8eda-25e7957f57ac"],
Cell[488067, 12146, 2908, 79, 99, "Output",ExpressionUUID->"43adbbf7-8388-4495-a4dc-a4d0c172f9a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491012, 12230, 1452, 44, 100, "Input",ExpressionUUID->"fb586bc1-b72c-4e61-924b-d70fce269e84"],
Cell[492467, 12276, 447, 7, 41, "Output",ExpressionUUID->"da39fb41-9bff-4810-9154-a39f51e053be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492951, 12288, 1507, 44, 100, "Input",ExpressionUUID->"b422f7bc-0d5f-43ae-8d2e-9931b37e357f"],
Cell[494461, 12334, 230, 4, 41, "Output",ExpressionUUID->"5ac39fdb-2316-4d8d-a28f-1cc5fb85229e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494728, 12343, 891, 26, 36, "Input",ExpressionUUID->"a13c120a-6a0f-489c-89ca-e24495a044e5"],
Cell[495622, 12371, 566, 9, 41, "Output",ExpressionUUID->"bcb20558-1dec-46c2-878b-7a81e01fdb31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496225, 12385, 847, 25, 36, "Input",ExpressionUUID->"89a85563-62ed-45a9-8684-05eebc1780f8"],
Cell[497075, 12412, 435, 7, 41, "Output",ExpressionUUID->"8909afb4-b2a4-4862-bf02-0483d60cb84d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497547, 12424, 998, 28, 36, "Input",ExpressionUUID->"dfc7d9cd-6b82-4eb8-8ee1-b2473ff4820d"],
Cell[498548, 12454, 539, 9, 41, "Output",ExpressionUUID->"92251fcd-94c1-47bc-9cee-f9c4ea2720d5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[499148, 12470, 231, 4, 83, "Section",ExpressionUUID->"f8387d6a-bbd1-4d13-88ff-67cad7729b86"],
Cell[CellGroupData[{
Cell[499404, 12478, 232, 4, 68, "Subsection",ExpressionUUID->"96645911-07ba-4784-b174-16d719d4980c"],
Cell[499639, 12484, 1269, 34, 40, "Input",ExpressionUUID->"3c7374f8-681a-42ed-8a63-d8a66c145541"],
Cell[500911, 12520, 1154, 31, 39, "Input",ExpressionUUID->"06edd9fe-cbc3-4924-a833-f625d2155467"],
Cell[502068, 12553, 1555, 42, 65, "Input",ExpressionUUID->"73f0691f-813c-4ba2-907d-42383687933f"],
Cell[503626, 12597, 1115, 28, 40, "Input",ExpressionUUID->"2488b50e-b3c0-4ee0-a490-28e06622f5d6"],
Cell[504744, 12627, 1060, 27, 40, "Input",ExpressionUUID->"6643b9d1-1c64-4007-a873-51f90aef0e9f"],
Cell[505807, 12656, 1117, 29, 40, "Input",ExpressionUUID->"816db540-a418-42fc-8240-5098023fd6cb"],
Cell[506927, 12687, 11781, 234, 832, "Input",ExpressionUUID->"9d143979-868a-44f2-86ef-52de9e2710e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518745, 12926, 165, 3, 68, "Subsection",ExpressionUUID->"a31bf87d-34f2-4dae-bb8f-8dc810d808a9"],
Cell[518913, 12931, 789, 23, 40, "Input",ExpressionUUID->"874082d4-cb96-4c3b-811b-88ed88b7336a"],
Cell[519705, 12956, 671, 15, 39, "Input",ExpressionUUID->"43bff1bc-3df9-403b-a996-8a534b1f9220"],
Cell[520379, 12973, 627, 15, 39, "Input",ExpressionUUID->"7abff20d-9928-4500-87b0-108904d64bb4"],
Cell[521009, 12990, 5155, 111, 181, "Input",ExpressionUUID->"8e8bcaa8-5cb5-4715-bc42-7aa0367c09b9"],
Cell[526167, 13103, 5677, 117, 422, "Input",ExpressionUUID->"f3b08b77-58f2-4cf3-9590-191de7a25c33"],
Cell[531847, 13222, 882, 18, 40, "Input",ExpressionUUID->"a104a043-342e-422b-af8e-c99380e093a3"],
Cell[532732, 13242, 584, 13, 40, "Input",ExpressionUUID->"b935c793-b9cb-488a-a887-d8ecc44cc6e3"],
Cell[533319, 13257, 582, 13, 40, "Input",ExpressionUUID->"833e36bd-31c2-403d-9a31-c526ed08c4e9"],
Cell[533904, 13272, 1020, 23, 68, "Input",ExpressionUUID->"baac3595-de8f-41cc-abe5-03cb5649f95f"],
Cell[534927, 13297, 858, 18, 40, "Input",ExpressionUUID->"36b0e3c2-d8c8-4c49-baa7-235d17772a79"],
Cell[535788, 13317, 686, 16, 40, "Input",ExpressionUUID->"9408db91-9048-4aec-8634-a38f85430568"],
Cell[536477, 13335, 685, 16, 40, "Input",ExpressionUUID->"81121f9a-d5f0-4e66-8250-13999a760337"],
Cell[537165, 13353, 1179, 28, 68, "Input",ExpressionUUID->"828b2485-aae8-4c87-beba-f7bde069d455"],
Cell[538347, 13383, 2830, 69, 153, "Input",ExpressionUUID->"23e70052-a556-4eef-a950-d02ad92217e3"],
Cell[541180, 13454, 7135, 186, 349, "Input",ExpressionUUID->"b90c87ad-c8a7-4c4a-b21e-8c58fcfbd4d5"],
Cell[548318, 13642, 2972, 73, 153, "Input",ExpressionUUID->"871b496d-7af6-4b81-9cad-2f10aa021fe5"],
Cell[551293, 13717, 7457, 196, 349, "Input",ExpressionUUID->"1d364cdf-6860-4d50-bd10-1dfedddbe601"],
Cell[558753, 13915, 2493, 59, 204, "Input",ExpressionUUID->"0315c0e2-243f-43e9-ad42-a7ce1fa8d3b1"],
Cell[561249, 13976, 1266, 34, 40, "Input",ExpressionUUID->"4e937e98-b591-4b83-b50e-fb7c3aa3b59a"],
Cell[562518, 14012, 1147, 31, 39, "Input",ExpressionUUID->"fa2be4c7-991b-4ada-8cd9-c81a1a01ed20"],
Cell[563668, 14045, 1543, 42, 65, "Input",ExpressionUUID->"c7c709c9-1c2f-4d52-b029-21a02a839d35"],
Cell[565214, 14089, 1115, 28, 40, "Input",ExpressionUUID->"800bd22a-d603-471d-ab04-5a2c22db08ed"],
Cell[566332, 14119, 1060, 27, 40, "Input",ExpressionUUID->"67b2f39c-ae80-4143-99af-b795101e8d0e"],
Cell[567395, 14148, 1115, 29, 40, "Input",ExpressionUUID->"cddac942-7bfd-45e6-a8a5-c744325a4165"],
Cell[568513, 14179, 16680, 318, 1218, "Input",ExpressionUUID->"3f0e68ce-3a1b-4dbb-be09-236e334a5707"]
}, Open  ]],
Cell[CellGroupData[{
Cell[585230, 14502, 220, 4, 68, "Subsection",ExpressionUUID->"c50fe84b-a723-4702-a406-12f39a319e09"],
Cell[585453, 14508, 643, 16, 39, "Input",ExpressionUUID->"08f44b11-f6b0-479d-8de3-20837dbd9f91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586133, 14529, 155, 3, 68, "Subsection",ExpressionUUID->"e9011b79-4ed9-46e1-bb3b-95549228fdef"],
Cell[CellGroupData[{
Cell[586313, 14536, 738, 23, 39, "Input",ExpressionUUID->"00ccc58e-1193-4ef0-8da8-c8c08cd0bf57"],
Cell[587054, 14561, 232, 4, 41, "Output",ExpressionUUID->"7579aa63-e6ff-42d8-b01a-1a25f0dce4c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587323, 14570, 648, 19, 39, "Input",ExpressionUUID->"bcb3e51e-86b9-44e6-af17-51e2b02ed5eb"],
Cell[587974, 14591, 203, 4, 41, "Output",ExpressionUUID->"347a7959-37e9-42b3-93f7-dfa271e248be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588214, 14600, 879, 26, 39, "Input",ExpressionUUID->"af988902-a497-4f2f-9889-1f7284533b46"],
Cell[589096, 14628, 203, 4, 41, "Output",ExpressionUUID->"816659f3-3c85-44ce-a455-90de2c36bf81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589336, 14637, 3965, 90, 68, "Input",ExpressionUUID->"0107881f-9d3b-4728-ab3b-e467f882147a"],
Cell[593304, 14729, 2639, 37, 41, "Output",ExpressionUUID->"3e25e4da-7b66-4620-aa6b-4da3c414dff3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595980, 14771, 2590, 71, 68, "Input",ExpressionUUID->"f7a00bc3-31dd-465f-814a-0e4718268369"],
Cell[598573, 14844, 373, 6, 41, "Output",ExpressionUUID->"913b7d1e-b4fa-45ad-9d00-55b40af0a485"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598983, 14855, 2535, 71, 68, "Input",ExpressionUUID->"f0f96ec6-2c75-4718-a319-2a2aa187947a"],
Cell[601521, 14928, 294, 5, 41, "Output",ExpressionUUID->"cd744ad9-2c8a-493e-a62b-e6a191922aa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601852, 14938, 4599, 133, 160, "Input",ExpressionUUID->"618b8637-5c33-4e90-b883-75b5b7e0e8de"],
Cell[606454, 15073, 298, 5, 41, "Output",ExpressionUUID->"7040c68a-a997-4cb2-b25d-6a370eef870d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606789, 15083, 6002, 175, 207, "Input",ExpressionUUID->"492b6ba8-25f2-4c0c-bf5d-4ea4169aba5e"],
Cell[612794, 15260, 276, 5, 41, "Output",ExpressionUUID->"353d7792-3665-4eae-9cad-0822cbd8b459"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[613131, 15272, 338, 7, 83, "Section",ExpressionUUID->"16f5e8fe-a947-4c13-a2e6-a8d46412600e"],
Cell[613472, 15281, 1844, 55, 68, "Input",ExpressionUUID->"08052600-cef8-43ed-a307-ca7f4f44981b"],
Cell[615319, 15338, 1745, 54, 68, "Input",ExpressionUUID->"93484202-c219-4104-a483-cf5dd3a6b596"],
Cell[617067, 15394, 1645, 53, 68, "Input",ExpressionUUID->"2d651066-8d6e-4e08-b07b-0d1f9388334c"],
Cell[618715, 15449, 1350, 42, 68, "Input",ExpressionUUID->"f30f42d3-7232-4379-bcf9-da2cbc1692b9"],
Cell[620068, 15493, 1284, 41, 68, "Input",ExpressionUUID->"3ce254f5-0c9a-4364-a4da-18b7c8d975f2"],
Cell[621355, 15536, 1527, 45, 67, "Input",ExpressionUUID->"1daea2ab-d66e-4290-9bd9-a862ba3fa54a"],
Cell[622885, 15583, 1245, 37, 68, "Input",ExpressionUUID->"94fdce9d-a13c-4c45-ace3-66625ca204bb"],
Cell[624133, 15622, 1433, 44, 68, "Input",ExpressionUUID->"69c75370-a75c-4c0d-8e22-dd51caed004b"],
Cell[625569, 15668, 1433, 44, 68, "Input",ExpressionUUID->"f4ab0639-4825-4f70-8223-4983d04058a6"],
Cell[627005, 15714, 5822, 124, 209, "Input",ExpressionUUID->"5582d73f-d3a5-43b5-82fd-2231ae7634a2"],
Cell[632830, 15840, 16194, 315, 1225, "Input",ExpressionUUID->"4daf99c9-94a5-413d-ac23-3fa72c8d8246"],
Cell[649027, 16157, 24197, 512, 2184, "Input",ExpressionUUID->"5d290e98-9b63-4a91-8ae9-a23de71aa968"],
Cell[CellGroupData[{
Cell[673249, 16673, 157, 3, 68, "Subsection",ExpressionUUID->"8beed559-ca5f-4d05-bf40-f4016f94d2f9"],
Cell[CellGroupData[{
Cell[673431, 16680, 1374, 40, 40, "Input",ExpressionUUID->"435c2199-1f24-43c7-9905-3714604b26e7"],
Cell[674808, 16722, 230, 4, 41, "Output",ExpressionUUID->"0687e9a5-d06f-4d4f-82d9-0ff6bd55fdf0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[675111, 16734, 158, 3, 88, "Title",ExpressionUUID->"3131d6f3-85c5-42ee-8f82-7a333f6158de"],
Cell[CellGroupData[{
Cell[675294, 16741, 257, 4, 80, "Subsection",ExpressionUUID->"488598d6-030d-4fd3-bfae-ef283b3d0cbc"],
Cell[CellGroupData[{
Cell[675576, 16749, 168, 3, 56, "Subsubsection",ExpressionUUID->"086edbbf-1378-404b-ac21-5fc4f36ea3a7"],
Cell[CellGroupData[{
Cell[675769, 16756, 726, 21, 56, "Input",ExpressionUUID->"36d0b0a7-2b7c-4206-a481-9f3da912aa4c"],
Cell[676498, 16779, 846, 22, 58, "Output",ExpressionUUID->"b3015d4b-a8ab-43c1-a4e2-32a9fc914355"]
}, Open  ]],
Cell[CellGroupData[{
Cell[677381, 16806, 244, 5, 39, "Input",ExpressionUUID->"698dfada-0645-4c0f-b171-6d3813aa01b3"],
Cell[677628, 16813, 793, 22, 58, "Output",ExpressionUUID->"6465c804-9423-4915-9760-f807a673e5dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[678470, 16841, 215, 4, 56, "Subsubsection",ExpressionUUID->"5230e59b-c5d5-401b-8898-38fbd04ec808"],
Cell[CellGroupData[{
Cell[678710, 16849, 569, 17, 54, "Input",ExpressionUUID->"6204b39a-87e6-4aac-9902-e3e881eddc15"],
Cell[679282, 16868, 689, 19, 70, "Output",ExpressionUUID->"c6b182a6-23b2-4221-a472-e99177063a8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680008, 16892, 634, 18, 39, "Input",ExpressionUUID->"3b6a8538-39bc-4479-b8f1-dd38e8d3c53b"],
Cell[680645, 16912, 721, 19, 70, "Output",ExpressionUUID->"b4dc1c19-0976-4204-87f5-b3741413bd37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[681403, 16936, 222, 4, 39, "Input",ExpressionUUID->"8f0ec2b5-dad2-43cf-b789-ea2ecd8471cd"],
Cell[681628, 16942, 720, 19, 70, "Output",ExpressionUUID->"af7f5166-f6c4-4033-9fef-171562eca4d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[682385, 16966, 571, 17, 54, "Input",ExpressionUUID->"5b7f50e6-c3aa-42ac-869c-7e44b8e5b991"],
Cell[682959, 16985, 661, 18, 70, "Output",ExpressionUUID->"4cc9b8a2-8451-41fb-9c38-13c4244e1f20"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[683669, 17009, 210, 4, 45, "Subsubsection",ExpressionUUID->"1f449927-1677-4ed1-8a76-b0138cfc5432"],
Cell[CellGroupData[{
Cell[683904, 17017, 334, 8, 36, "Input",ExpressionUUID->"b70b2fed-1d28-45c1-92fc-354f3fc16979"],
Cell[684241, 17027, 493, 11, 58, "Output",ExpressionUUID->"00d3d397-daf6-4354-9e5e-115955af7c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[684771, 17043, 211, 4, 36, "Input",ExpressionUUID->"a179f6e6-64df-4725-a66c-f2f55e3bd247"],
Cell[684985, 17049, 1305, 38, 44, "Output",ExpressionUUID->"8e05c550-9ee0-49cd-a1cb-03568c63d6a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[686327, 17092, 608, 15, 56, "Input",ExpressionUUID->"6d8a77fa-ba40-4ef1-b39b-822d75f17642"],
Cell[686938, 17109, 790, 23, 58, "Output",ExpressionUUID->"a0be7e84-6a0b-46b6-8f9c-f31a3d2e5cbc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[687789, 17139, 199, 3, 80, "Subsection",ExpressionUUID->"f13fafda-de0b-4906-998a-178561b58a09"],
Cell[CellGroupData[{
Cell[688013, 17146, 244, 5, 36, "Input",ExpressionUUID->"37c77a27-52b4-4c8b-8e4b-12286a03813a"],
Cell[CellGroupData[{
Cell[688282, 17155, 404, 9, 31, "Print",ExpressionUUID->"9389f903-ec5e-4655-9ce1-1300c3762464"],
Cell[688689, 17166, 400, 9, 31, "Print",ExpressionUUID->"80b3d4b0-a173-462f-8710-1ec9b50e626d"],
Cell[689092, 17177, 426, 9, 31, "Print",ExpressionUUID->"b367c2ca-c1c7-4062-b036-2b4366e7d4b1"]
}, Open  ]],
Cell[689533, 17189, 334, 7, 41, "Output",ExpressionUUID->"56fcab87-8a72-46f6-86c3-fb25b423eb46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[689904, 17201, 218, 4, 36, "Input",ExpressionUUID->"1faa7a0b-c716-4000-9ea5-0cf94ab37200"],
Cell[CellGroupData[{
Cell[690147, 17209, 407, 9, 31, "Print",ExpressionUUID->"e501a7d6-e37e-40c2-84e3-6ef3e36dd927"],
Cell[690557, 17220, 403, 9, 31, "Print",ExpressionUUID->"08f723ea-6e81-4e59-a246-a10505ed413b"],
Cell[690963, 17231, 429, 9, 31, "Print",ExpressionUUID->"632fcbb2-ffa8-4890-921c-e7323c14f4a5"]
}, Open  ]],
Cell[691407, 17243, 667, 19, 45, "Output",ExpressionUUID->"441cace7-71f0-4de1-8ab5-86566d68246e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692111, 17267, 243, 5, 36, "Input",ExpressionUUID->"7e5c364d-2bc6-45a5-9398-1528747148f9"],
Cell[CellGroupData[{
Cell[692379, 17276, 403, 9, 31, "Print",ExpressionUUID->"3323fadf-b757-4d77-ac73-2a32e72e9502"],
Cell[692785, 17287, 395, 9, 31, "Print",ExpressionUUID->"1334a819-9c55-4cca-a5c9-b8765508dd21"],
Cell[693183, 17298, 423, 9, 31, "Print",ExpressionUUID->"39514fe9-3f2c-4b4d-9dc3-ec4105add5f8"]
}, Open  ]],
Cell[693621, 17310, 597, 17, 45, "Output",ExpressionUUID->"fee49c1f-6b55-49f4-a453-a58b2b0ae2b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[694255, 17332, 247, 5, 36, "Input",ExpressionUUID->"8f35043e-7539-4641-8958-ed29b71ef886"],
Cell[CellGroupData[{
Cell[694527, 17341, 405, 9, 31, "Print",ExpressionUUID->"3d4f4096-8f48-428c-b833-19a687e51706"],
Cell[694935, 17352, 399, 9, 31, "Print",ExpressionUUID->"65f27965-b2b0-4af8-af52-f90cbadfb9fa"],
Cell[695337, 17363, 425, 9, 31, "Print",ExpressionUUID->"f88a0671-c2f2-416d-8649-db2cc56a57f9"]
}, Open  ]],
Cell[695777, 17375, 2574, 78, 73, "Output",ExpressionUUID->"5fcdfea0-d3d3-40e3-87d5-49ece25dbe17"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[698400, 17459, 215, 4, 80, "Subsection",ExpressionUUID->"34676a0f-3400-40c8-a30c-f736ddde4e86"],
Cell[CellGroupData[{
Cell[698640, 17467, 226, 4, 36, "Input",ExpressionUUID->"409bb262-d959-4df7-9bcc-c773ad505cea"],
Cell[CellGroupData[{
Cell[698891, 17475, 402, 9, 31, "Print",ExpressionUUID->"988f3735-c8e9-48eb-a800-5fa4c5268ec2"],
Cell[699296, 17486, 394, 9, 31, "Print",ExpressionUUID->"e1eb6c89-21e1-48e7-9b44-1e84ae76a181"],
Cell[699693, 17497, 422, 9, 31, "Print",ExpressionUUID->"cea9ad7a-10ec-4bd8-8605-4d30ffb448f8"]
}, Open  ]],
Cell[700130, 17509, 513, 7, 251, "Output",ExpressionUUID->"42c875b1-df31-4829-82b5-95f10afe2bd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700680, 17521, 250, 5, 36, "Input",ExpressionUUID->"6f98bb9e-324d-430f-bbb1-bb915db56e1c"],
Cell[CellGroupData[{
Cell[700955, 17530, 429, 10, 31, "Print",ExpressionUUID->"4758039b-2cc5-4dc2-9b52-63269220aca8"],
Cell[701387, 17542, 425, 10, 31, "Print",ExpressionUUID->"e81ade74-961e-425d-ae14-c66d281ece26"],
Cell[701815, 17554, 451, 10, 31, "Print",ExpressionUUID->"cecbd685-d7ed-4164-9630-a9bf8caaa9f2"],
Cell[702269, 17566, 426, 10, 31, "Print",ExpressionUUID->"f1e34025-2a84-4f83-a3f0-97256ac03ea4"],
Cell[702698, 17578, 423, 10, 31, "Print",ExpressionUUID->"433352fd-3467-4adc-9faa-1a9195e1d683"],
Cell[703124, 17590, 451, 10, 31, "Print",ExpressionUUID->"bff8758a-c297-4874-bb9e-c65f78163f0d"],
Cell[703578, 17602, 429, 10, 31, "Print",ExpressionUUID->"51c1e7df-7a1c-42e6-b4e0-9cb6e1c09e11"],
Cell[704010, 17614, 422, 10, 31, "Print",ExpressionUUID->"666a93df-8a18-4234-a9a5-80b75671c2fb"],
Cell[704435, 17626, 451, 10, 31, "Print",ExpressionUUID->"0dbc46ec-96d9-454e-be37-e573beef49f3"]
}, Open  ]],
Cell[704901, 17639, 833, 13, 538, "Output",ExpressionUUID->"33129340-9734-4261-97a0-fbbf396f6128"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[705783, 17658, 197, 3, 80, "Subsection",ExpressionUUID->"d61b8f2f-6943-48c0-8eff-fbee417f81d2"],
Cell[CellGroupData[{
Cell[706005, 17665, 179, 3, 56, "Subsubsection",ExpressionUUID->"298e5a25-636a-4b93-b9f7-c8e3d2277338"],
Cell[CellGroupData[{
Cell[706209, 17672, 385, 9, 36, "Input",ExpressionUUID->"23fffb1a-cd1e-474e-ae0b-26fc6a3e5886"],
Cell[706597, 17683, 468, 11, 35, "Message",ExpressionUUID->"f2105503-9869-455d-b32c-1d9d122808fc"],
Cell[707068, 17696, 335, 7, 45, "Output",ExpressionUUID->"3cefd456-a85e-4dc7-82f5-eccec3ea0f50"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[707452, 17709, 176, 3, 56, "Subsubsection",ExpressionUUID->"cfe0039a-cdc1-4d73-9934-18c8644a485c"],
Cell[CellGroupData[{
Cell[707653, 17716, 2187, 60, 68, "Input",ExpressionUUID->"f652c8a0-0e68-4be1-873b-d66dfcb41fd8"],
Cell[709843, 17778, 446, 10, 35, "Message",ExpressionUUID->"d9127a48-4661-40f2-ae67-e30e5abe7433"],
Cell[710292, 17790, 308, 6, 45, "Output",ExpressionUUID->"bb47643e-1d06-4fae-abbb-6972e72f46d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[710649, 17802, 170, 3, 56, "Subsubsection",ExpressionUUID->"702dda46-a502-41b9-aaf7-c5eef5a20d4f"],
Cell[CellGroupData[{
Cell[710844, 17809, 335, 9, 36, "Input",ExpressionUUID->"174d3902-78b8-480d-a5bb-3c709f5fc5ac"],
Cell[711182, 17820, 284, 6, 41, "Output",ExpressionUUID->"22d0bba1-1581-4651-97b9-ed34f5f89882"]
}, Open  ]],
Cell[CellGroupData[{
Cell[711503, 17831, 243, 5, 36, "Input",ExpressionUUID->"a7fe4524-fbd1-4fb9-a7cd-5c4555573cc5"],
Cell[711749, 17838, 542, 14, 57, "Output",ExpressionUUID->"e74f752d-86be-47ab-a094-0db5d24e735f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[712328, 17857, 302, 7, 36, "Input",ExpressionUUID->"1d9defdf-91b4-4cac-b0a6-1e7610069a40"],
Cell[712633, 17866, 1127, 32, 57, "Output",ExpressionUUID->"031e75d0-d276-40b5-bd88-bc147427f751"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[713821, 17905, 211, 4, 80, "Subsection",ExpressionUUID->"e89e1295-2828-4dfa-8a14-23b8b0d10eba"],
Cell[CellGroupData[{
Cell[714057, 17913, 292, 7, 36, "Input",ExpressionUUID->"01acd0db-11c9-4635-a2cc-0c4aae456b25"],
Cell[CellGroupData[{
Cell[714374, 17924, 432, 10, 31, "Print",ExpressionUUID->"c9a9d43d-f55e-41b4-8caf-4ebc2ed64dcb"],
Cell[714809, 17936, 426, 10, 31, "Print",ExpressionUUID->"82e4f021-42dc-4305-a3b8-bf787cfdd34b"],
Cell[715238, 17948, 454, 10, 31, "Print",ExpressionUUID->"74333876-1d4e-4782-9b64-d561ee142796"],
Cell[715695, 17960, 432, 10, 31, "Print",ExpressionUUID->"313d89ed-2f5d-461d-a201-990f4501ff27"],
Cell[716130, 17972, 426, 10, 31, "Print",ExpressionUUID->"2e898c75-d558-4ad1-88ee-3fb73d58684d"],
Cell[716559, 17984, 454, 10, 31, "Print",ExpressionUUID->"e86a359d-6df8-47df-b638-9c773c37d5f8"],
Cell[717016, 17996, 431, 10, 31, "Print",ExpressionUUID->"6ccf6ec3-ce9e-4256-a601-75faf35037b0"],
Cell[717450, 18008, 426, 10, 31, "Print",ExpressionUUID->"44374916-6445-4ade-8ab4-f79a432b6927"],
Cell[717879, 18020, 456, 10, 31, "Print",ExpressionUUID->"c596996f-aa23-41c6-b5f6-6a50b0e8333c"],
Cell[718338, 18032, 432, 10, 31, "Print",ExpressionUUID->"4d29cec8-3e5b-4c54-8b11-17eca4e43aae"],
Cell[718773, 18044, 428, 10, 31, "Print",ExpressionUUID->"c33a62bb-871c-45a1-8a93-c5760252517a"],
Cell[719204, 18056, 454, 10, 31, "Print",ExpressionUUID->"3049c1c2-d662-4708-a3e7-28bbf9381ad2"],
Cell[719661, 18068, 432, 10, 31, "Print",ExpressionUUID->"45672549-25c5-4e53-b44f-55297b53f729"],
Cell[720096, 18080, 425, 10, 31, "Print",ExpressionUUID->"e0a8a37a-daa0-4705-b9a6-3eccda941333"],
Cell[720524, 18092, 453, 10, 31, "Print",ExpressionUUID->"846b773c-367b-4856-9729-a8795b02bf97"],
Cell[720980, 18104, 431, 10, 31, "Print",ExpressionUUID->"8f103e1e-3248-445b-8fae-ea534d183f23"],
Cell[721414, 18116, 426, 10, 31, "Print",ExpressionUUID->"c2405475-9604-401c-b1ab-9ee66ca3d163"],
Cell[721843, 18128, 454, 10, 31, "Print",ExpressionUUID->"4b4375c4-e2f6-408b-aa64-33a0346e034c"],
Cell[722300, 18140, 434, 10, 31, "Print",ExpressionUUID->"788e3989-68ad-41cf-8c3c-4b1d34ebc64b"],
Cell[722737, 18152, 426, 10, 31, "Print",ExpressionUUID->"046c8a85-7c1f-48f0-b544-b4d97d5f9e93"],
Cell[723166, 18164, 456, 10, 31, "Print",ExpressionUUID->"c1990b89-8f0e-4dae-9adb-7f45fbcd2430"]
}, Open  ]],
Cell[723637, 18177, 619, 17, 44, "Output",ExpressionUUID->"edd896e3-73b5-4611-baf2-77c6d28e9c32"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[724305, 18200, 210, 4, 80, "Subsection",ExpressionUUID->"14c30315-0aa1-4a23-859b-24d655073783"],
Cell[CellGroupData[{
Cell[724540, 18208, 312, 8, 36, "Input",ExpressionUUID->"1a1a3a19-20bf-4096-a3ec-904098d6de3a"],
Cell[CellGroupData[{
Cell[724877, 18220, 404, 9, 31, "Print",ExpressionUUID->"77504780-1893-4572-8fc4-64c8ada17d6d"],
Cell[725284, 18231, 399, 9, 31, "Print",ExpressionUUID->"93f58993-4cff-4bc6-80cc-6cd488dbb143"],
Cell[725686, 18242, 427, 9, 31, "Print",ExpressionUUID->"3babe015-873c-4036-ae95-74d69cf34e0c"],
Cell[726116, 18253, 405, 9, 31, "Print",ExpressionUUID->"a29ad8c5-28df-41e5-9620-ab32fcf125ec"],
Cell[726524, 18264, 398, 9, 31, "Print",ExpressionUUID->"639aecea-cfcf-4f23-bf62-a82dcc6955d5"],
Cell[726925, 18275, 427, 9, 31, "Print",ExpressionUUID->"c42c7b2f-cac4-42d5-8f1d-ea9df851f9fa"],
Cell[727355, 18286, 405, 9, 31, "Print",ExpressionUUID->"d3ed3bdc-2e7f-4001-896c-77011da34af2"],
Cell[727763, 18297, 399, 9, 31, "Print",ExpressionUUID->"12c2cdbf-38c4-47ee-8e2c-dc85ba3ae487"],
Cell[728165, 18308, 427, 9, 31, "Print",ExpressionUUID->"8a53a0b8-6090-4fe4-85f7-ee62464c06a1"],
Cell[728595, 18319, 405, 9, 31, "Print",ExpressionUUID->"2a768e8a-8631-4f3f-bbeb-49f28fbce430"],
Cell[729003, 18330, 399, 9, 31, "Print",ExpressionUUID->"31c784e0-7d3a-4aee-8ecd-eeb380cb1a52"],
Cell[729405, 18341, 427, 9, 31, "Print",ExpressionUUID->"6405ee6e-3c26-4fd9-ae0a-0fd94a6c8549"],
Cell[729835, 18352, 407, 9, 31, "Print",ExpressionUUID->"dd7492e9-fd1c-476b-9cac-83f97e0c6ee3"],
Cell[730245, 18363, 399, 9, 31, "Print",ExpressionUUID->"32966b42-e191-4cc1-9248-81c6f102bc36"],
Cell[730647, 18374, 427, 9, 31, "Print",ExpressionUUID->"c5f4fa30-4c35-4b3f-8313-f77083fd0034"],
Cell[731077, 18385, 407, 9, 31, "Print",ExpressionUUID->"ac51116a-f24d-4a7b-83ba-0e7fae9f4444"],
Cell[731487, 18396, 399, 9, 31, "Print",ExpressionUUID->"27eecb73-c618-433c-b271-29e0a9b94829"],
Cell[731889, 18407, 426, 9, 31, "Print",ExpressionUUID->"14cc43d2-c313-4b95-8435-fe5b7426ac55"],
Cell[732318, 18418, 405, 9, 31, "Print",ExpressionUUID->"ff504a97-d6df-4d52-b510-5dd11b58c440"],
Cell[732726, 18429, 397, 9, 31, "Print",ExpressionUUID->"e2ebc5ee-51ba-4c3e-93f2-fffa2a18114f"],
Cell[733126, 18440, 429, 9, 31, "Print",ExpressionUUID->"f0a1eda8-b619-407e-ab4b-e031e97441fc"]
}, Open  ]],
Cell[733570, 18452, 588, 16, 44, "Output",ExpressionUUID->"bde75a99-56cd-4420-83dc-fb226fdad790"]
}, Open  ]],
Cell[CellGroupData[{
Cell[734195, 18473, 1147, 35, 66, "Input",ExpressionUUID->"5bdf1397-a36d-43a9-8988-6236c2df4f27"],
Cell[CellGroupData[{
Cell[735367, 18512, 401, 9, 31, "Print",ExpressionUUID->"10d66d87-b3d3-4320-8091-49e665b73e17"],
Cell[735771, 18523, 394, 9, 31, "Print",ExpressionUUID->"7c67bfe2-da26-4cc7-bf7c-b49f51316ebc"],
Cell[736168, 18534, 423, 9, 31, "Print",ExpressionUUID->"6f9dd70a-1977-45a5-91ef-6e667dcbecf5"],
Cell[736594, 18545, 403, 9, 31, "Print",ExpressionUUID->"e9d63696-3a23-4b31-99c1-752baae7743a"],
Cell[737000, 18556, 397, 9, 31, "Print",ExpressionUUID->"6c08195d-40af-46d2-9047-beb95b691740"],
Cell[737400, 18567, 423, 9, 31, "Print",ExpressionUUID->"4211cf29-73cf-4036-b74a-d447495a9d3b"],
Cell[737826, 18578, 401, 9, 31, "Print",ExpressionUUID->"d3408c4d-9e91-4608-8814-0d4de7dded9d"],
Cell[738230, 18589, 397, 9, 31, "Print",ExpressionUUID->"82c1f1b5-b1e2-4f4a-8fa2-571fb41afcff"],
Cell[738630, 18600, 423, 9, 31, "Print",ExpressionUUID->"d04a88d7-ef78-46d0-80dd-11cf46329527"],
Cell[739056, 18611, 403, 9, 31, "Print",ExpressionUUID->"5cabd09c-0742-44d4-aaad-e5f983b34d7e"],
Cell[739462, 18622, 397, 9, 31, "Print",ExpressionUUID->"49561f81-d9dd-4858-9b23-3c4c504ae2e5"],
Cell[739862, 18633, 425, 9, 31, "Print",ExpressionUUID->"43ef767d-8f1b-4c74-8a3b-cd6a6028f659"],
Cell[740290, 18644, 403, 9, 31, "Print",ExpressionUUID->"b7ff6e27-b63f-40de-b88f-db9e9a6bb7a6"],
Cell[740696, 18655, 395, 9, 31, "Print",ExpressionUUID->"fe43cafb-4ba0-4fa4-b883-6b33a3c8edf0"],
Cell[741094, 18666, 423, 9, 31, "Print",ExpressionUUID->"08545b8a-ea28-44da-aa56-b16d6083a805"],
Cell[741520, 18677, 401, 9, 31, "Print",ExpressionUUID->"8e32c312-d96b-481f-875e-42dbc2e5ddea"],
Cell[741924, 18688, 394, 9, 31, "Print",ExpressionUUID->"400a970d-37ae-4e07-82cf-dc163c157ce4"],
Cell[742321, 18699, 423, 9, 31, "Print",ExpressionUUID->"14b2b859-d2c3-42d1-98d6-9e9b20b30b8c"],
Cell[742747, 18710, 401, 9, 31, "Print",ExpressionUUID->"d98c3864-1603-4243-a4ed-3a45b62263f6"],
Cell[743151, 18721, 395, 9, 31, "Print",ExpressionUUID->"aaedb352-a617-4ebf-924b-0da4b9745700"],
Cell[743549, 18732, 423, 9, 31, "Print",ExpressionUUID->"bce903f9-a818-43c3-bb81-43d3cba4e84c"],
Cell[743975, 18743, 403, 9, 31, "Print",ExpressionUUID->"271c479f-09f0-4a27-a42f-f7e1297efcc4"],
Cell[744381, 18754, 395, 9, 31, "Print",ExpressionUUID->"b792398d-f7c5-4c2c-824b-5871d38d0ecf"],
Cell[744779, 18765, 423, 9, 31, "Print",ExpressionUUID->"0cbddb45-3653-4888-94d9-e009a4c56d69"],
Cell[745205, 18776, 403, 9, 31, "Print",ExpressionUUID->"32be004a-c580-4ef4-9b0a-3fe5c259a25c"],
Cell[745611, 18787, 395, 9, 31, "Print",ExpressionUUID->"bf89efd0-664c-46fb-af42-23f2564803ad"],
Cell[746009, 18798, 423, 9, 31, "Print",ExpressionUUID->"a5e6a6eb-5aad-4f20-a8bc-3f6d7f70cb96"],
Cell[746435, 18809, 403, 9, 31, "Print",ExpressionUUID->"16e6d584-8a01-4ee4-9024-63bc72855131"],
Cell[746841, 18820, 395, 9, 31, "Print",ExpressionUUID->"5aaa7993-cdf4-46b3-b106-a43ba35d6883"],
Cell[747239, 18831, 423, 9, 31, "Print",ExpressionUUID->"4ff7db65-a212-4d95-aeba-c0b43a57f24c"],
Cell[747665, 18842, 402, 9, 31, "Print",ExpressionUUID->"38b7d9ab-ad4f-44f2-9d17-429c0fc05813"],
Cell[748070, 18853, 397, 9, 31, "Print",ExpressionUUID->"97d5e3c6-29a2-4cf5-9ce8-918fd84467e8"],
Cell[748470, 18864, 423, 9, 31, "Print",ExpressionUUID->"0fcc224e-a21f-42c7-9571-63b09f423f5e"],
Cell[748896, 18875, 405, 9, 31, "Print",ExpressionUUID->"5b6999a8-7369-4daa-ac82-5f88f7ef2098"],
Cell[749304, 18886, 397, 9, 31, "Print",ExpressionUUID->"7276f125-c7ae-4eca-a15f-0c3b25686984"],
Cell[749704, 18897, 422, 9, 31, "Print",ExpressionUUID->"49522931-7d36-48b2-8eec-e3817cbc9b26"],
Cell[750129, 18908, 403, 9, 31, "Print",ExpressionUUID->"b0a1695f-344f-4065-b802-1d0740fd97a4"],
Cell[750535, 18919, 397, 9, 31, "Print",ExpressionUUID->"39746fac-0f7f-48a5-b2c1-f98f4395d5f2"],
Cell[750935, 18930, 423, 9, 31, "Print",ExpressionUUID->"96d1d1fd-263c-4d84-ba93-de7cb4abe934"],
Cell[751361, 18941, 403, 9, 31, "Print",ExpressionUUID->"a476f8e4-d7c3-4c83-aa52-a81d66a8d5be"],
Cell[751767, 18952, 397, 9, 31, "Print",ExpressionUUID->"453ddde7-fd1c-4b6e-acc5-faaf68ac41e0"],
Cell[752167, 18963, 423, 9, 31, "Print",ExpressionUUID->"85e1e84f-e7d2-4131-9f44-7f29cd45d8cd"],
Cell[752593, 18974, 405, 9, 31, "Print",ExpressionUUID->"79cc83c4-eeb3-4cf8-b215-d220c743e17b"],
Cell[753001, 18985, 397, 9, 31, "Print",ExpressionUUID->"deed8f81-7abd-4ffd-97e9-249c65dc43d8"],
Cell[753401, 18996, 423, 9, 31, "Print",ExpressionUUID->"e24283a8-595b-4016-bb76-bcb9bac3911c"],
Cell[753827, 19007, 405, 9, 31, "Print",ExpressionUUID->"65b65245-3beb-483a-ae72-6e265090916a"],
Cell[754235, 19018, 397, 9, 31, "Print",ExpressionUUID->"40c1551a-1d54-4769-a308-1d12d99d45c3"],
Cell[754635, 19029, 423, 9, 31, "Print",ExpressionUUID->"0e31e279-5b42-40e1-bf4d-dbaedf1cf8ab"]
}, Open  ]],
Cell[755073, 19041, 251, 4, 41, "Output",ExpressionUUID->"983fac35-003d-444a-8a76-4405fd3c5874"]
}, Open  ]],
Cell[CellGroupData[{
Cell[755361, 19050, 1217, 36, 66, "Input",ExpressionUUID->"7cac0b3b-6a9e-4e60-b82c-8b571c1d26a5"],
Cell[CellGroupData[{
Cell[756603, 19090, 407, 9, 31, "Print",ExpressionUUID->"a627f641-9cd3-4629-8db0-13e0af35f42f"],
Cell[757013, 19101, 403, 9, 31, "Print",ExpressionUUID->"ad42660b-7998-4b48-82fc-abdcb64db56d"],
Cell[757419, 19112, 429, 9, 31, "Print",ExpressionUUID->"85c05d5f-589a-46cd-abf2-49983c5cb30e"],
Cell[757851, 19123, 407, 9, 31, "Print",ExpressionUUID->"16081e4e-723f-4925-9fdf-26f822e8bcec"],
Cell[758261, 19134, 403, 9, 31, "Print",ExpressionUUID->"00598666-2fd5-4cd2-aee5-af8b9dc7cbd0"],
Cell[758667, 19145, 429, 9, 31, "Print",ExpressionUUID->"22c422ff-3a23-4a06-aab2-9c10fd6a44d5"],
Cell[759099, 19156, 407, 9, 31, "Print",ExpressionUUID->"91a20fd2-b3b8-41bf-87e9-73a932584f32"],
Cell[759509, 19167, 403, 9, 31, "Print",ExpressionUUID->"7a420e35-a690-472e-a3dd-4d9ecb9d821b"],
Cell[759915, 19178, 429, 9, 31, "Print",ExpressionUUID->"3609d9f3-8d81-4723-bf15-54153f591297"],
Cell[760347, 19189, 407, 9, 31, "Print",ExpressionUUID->"e08c3584-4ea0-4685-b811-bf98d205e066"],
Cell[760757, 19200, 401, 9, 31, "Print",ExpressionUUID->"b50c2f55-6593-464d-acd7-26bc8db30c85"],
Cell[761161, 19211, 429, 9, 31, "Print",ExpressionUUID->"8d1a6584-ab8b-46d2-adb4-4ba0916e0ca3"],
Cell[761593, 19222, 406, 9, 31, "Print",ExpressionUUID->"70099e93-8d62-446b-8f63-e1089608c685"],
Cell[762002, 19233, 403, 9, 31, "Print",ExpressionUUID->"ad46636f-fd1b-4f9b-b0b9-169a013ca927"],
Cell[762408, 19244, 431, 9, 31, "Print",ExpressionUUID->"d8bda453-ac5c-4e96-b0b5-534d93463ced"],
Cell[762842, 19255, 409, 9, 31, "Print",ExpressionUUID->"d688b693-7f87-43b6-bef1-3123b21036b3"],
Cell[763254, 19266, 401, 9, 31, "Print",ExpressionUUID->"f0208fbd-be5f-4fc3-8629-52ba3104c974"],
Cell[763658, 19277, 431, 9, 31, "Print",ExpressionUUID->"53264ffb-9f4d-49dc-8beb-d4bafe828ca7"],
Cell[764092, 19288, 407, 9, 31, "Print",ExpressionUUID->"a317c4ad-65c7-4d7e-85a7-746898ef2e5e"],
Cell[764502, 19299, 401, 9, 31, "Print",ExpressionUUID->"03c25149-8448-47a0-a1e1-115f2fb48972"],
Cell[764906, 19310, 431, 9, 31, "Print",ExpressionUUID->"680696f5-1fb6-46e9-8b81-607aff64ee97"],
Cell[765340, 19321, 409, 9, 31, "Print",ExpressionUUID->"0c34ca19-ee65-466a-a89a-c51249109e3f"],
Cell[765752, 19332, 401, 9, 31, "Print",ExpressionUUID->"308c3087-30cb-4604-8c66-f1377ea33ef6"],
Cell[766156, 19343, 429, 9, 31, "Print",ExpressionUUID->"97239437-a356-4bba-b513-35932d9e7bfa"],
Cell[766588, 19354, 411, 9, 31, "Print",ExpressionUUID->"96229a35-d787-42d4-9e2f-08d9a968951c"],
Cell[767002, 19365, 403, 9, 31, "Print",ExpressionUUID->"efa5abb8-1097-4fe2-8212-f2748a017a36"],
Cell[767408, 19376, 428, 9, 31, "Print",ExpressionUUID->"e747d891-b95a-4eb7-9f96-130264d7340f"],
Cell[767839, 19387, 409, 9, 31, "Print",ExpressionUUID->"3ba24849-b758-4f6b-9acc-e7b7322a065f"],
Cell[768251, 19398, 403, 9, 31, "Print",ExpressionUUID->"bd7acdf7-35e0-4713-9d6b-58fa72a50899"],
Cell[768657, 19409, 429, 9, 31, "Print",ExpressionUUID->"1f70baea-4e14-498d-9842-1000adeefac8"],
Cell[769089, 19420, 409, 9, 31, "Print",ExpressionUUID->"3c7fa228-5b6c-4562-9de0-9aadaa49744c"],
Cell[769501, 19431, 401, 9, 31, "Print",ExpressionUUID->"a5292fb6-3795-4c47-bfcc-5b3f339ad5d8"],
Cell[769905, 19442, 431, 9, 31, "Print",ExpressionUUID->"aabc8782-a78d-4d01-8c0f-65d06a167737"],
Cell[770339, 19453, 411, 9, 31, "Print",ExpressionUUID->"f86c8569-3446-4b46-bc84-337ab0c0eb36"],
Cell[770753, 19464, 403, 9, 31, "Print",ExpressionUUID->"4d8a0a7a-f8a2-4196-901e-75092a9b7e05"],
Cell[771159, 19475, 429, 9, 31, "Print",ExpressionUUID->"8cb30410-2750-4540-a177-2d2d263bf6bf"],
Cell[771591, 19486, 409, 9, 31, "Print",ExpressionUUID->"b8f1b4ba-ddb3-4517-8481-15b3a6a6ed42"],
Cell[772003, 19497, 403, 9, 31, "Print",ExpressionUUID->"37a7bbd5-1e6d-4fe5-a9b2-ad93f5e7585c"],
Cell[772409, 19508, 429, 9, 31, "Print",ExpressionUUID->"9fe6c6c3-f1cc-4a67-94ba-9a3bdd5eaec1"],
Cell[772841, 19519, 411, 9, 31, "Print",ExpressionUUID->"972d8267-215e-4ae4-a936-aff6dbcaa858"],
Cell[773255, 19530, 403, 9, 31, "Print",ExpressionUUID->"e7872b41-209b-4ccf-9c0b-e162421bb5d1"],
Cell[773661, 19541, 429, 9, 31, "Print",ExpressionUUID->"d5d14791-b535-4ba8-9fd4-37ead320da21"],
Cell[774093, 19552, 408, 9, 31, "Print",ExpressionUUID->"10c45e81-8dd6-433b-a843-e35dd1c7e1b2"],
Cell[774504, 19563, 403, 9, 31, "Print",ExpressionUUID->"5f45718b-e54b-4670-b4a5-0164fbef11a9"],
Cell[774910, 19574, 429, 9, 31, "Print",ExpressionUUID->"6b248f1b-69db-4b77-8101-ddd3f77a1084"],
Cell[775342, 19585, 409, 9, 31, "Print",ExpressionUUID->"dc425d2a-83e5-4332-9651-0d95c2ab8469"],
Cell[775754, 19596, 403, 9, 31, "Print",ExpressionUUID->"28859b98-53a3-400a-9905-714433c8e5f6"],
Cell[776160, 19607, 429, 9, 31, "Print",ExpressionUUID->"02ee0f23-1028-4c7d-8e30-6ec0cc202c83"],
Cell[776592, 19618, 411, 9, 31, "Print",ExpressionUUID->"d5c4a68c-4073-4441-904e-3a69f1242c4f"],
Cell[777006, 19629, 405, 9, 31, "Print",ExpressionUUID->"ed5c0054-e7ef-4415-8b90-979bc68ba50e"],
Cell[777414, 19640, 429, 9, 31, "Print",ExpressionUUID->"96d2d20c-7fd2-4ea0-b91e-5dd1847c31da"],
Cell[777846, 19651, 411, 9, 31, "Print",ExpressionUUID->"2026a64b-0f15-4144-9883-102fc506cffe"],
Cell[778260, 19662, 402, 9, 31, "Print",ExpressionUUID->"d9dac479-36ce-446e-b5fa-4dcc3410ca54"],
Cell[778665, 19673, 429, 9, 31, "Print",ExpressionUUID->"e4d149c3-ae33-41b7-ada4-8326bbf60f88"],
Cell[779097, 19684, 413, 9, 31, "Print",ExpressionUUID->"ed111b19-70da-43a2-adab-985ca1210252"],
Cell[779513, 19695, 403, 9, 31, "Print",ExpressionUUID->"3d8486d9-dfa8-4b88-a47e-2cbaf209a674"],
Cell[779919, 19706, 429, 9, 31, "Print",ExpressionUUID->"d5fcc58a-0b5e-42a9-9cf5-8b3cb16bfff6"],
Cell[780351, 19717, 410, 9, 31, "Print",ExpressionUUID->"bc8ba84b-07ba-4dd1-9e81-16a11d0d712a"],
Cell[780764, 19728, 405, 9, 31, "Print",ExpressionUUID->"f2b8979b-c10e-48fc-8314-55c2de5d4153"],
Cell[781172, 19739, 429, 9, 31, "Print",ExpressionUUID->"462c4553-c8fd-41f3-9895-36cb12cca34c"],
Cell[781604, 19750, 413, 9, 31, "Print",ExpressionUUID->"2bae3b23-6bd4-417f-a1bb-06712fa32a70"],
Cell[782020, 19761, 403, 9, 31, "Print",ExpressionUUID->"3bc70b8e-f366-45d7-bbea-d6ab7eb1128a"],
Cell[782426, 19772, 431, 9, 31, "Print",ExpressionUUID->"75231147-9fcd-42e7-bbde-348eb4f2d8c5"],
Cell[782860, 19783, 410, 9, 31, "Print",ExpressionUUID->"3da65bfc-2b5b-4987-b76e-bb825d834d3f"],
Cell[783273, 19794, 405, 9, 31, "Print",ExpressionUUID->"5638bbd5-0754-4f3e-9149-b2df33dae726"],
Cell[783681, 19805, 431, 9, 31, "Print",ExpressionUUID->"5f5740d7-e2a3-4f9a-b0fd-7a1259d1be2f"],
Cell[784115, 19816, 411, 9, 31, "Print",ExpressionUUID->"647bef66-24d5-4ef5-a8d2-63153214909b"],
Cell[784529, 19827, 407, 9, 31, "Print",ExpressionUUID->"f4c65760-f5db-4f95-92dc-bcd1ecfed327"],
Cell[784939, 19838, 433, 9, 31, "Print",ExpressionUUID->"4a7e0271-1b7a-4521-9f56-16657e74993d"],
Cell[785375, 19849, 411, 9, 31, "Print",ExpressionUUID->"7fd4aa95-8d09-4fd6-ab78-592711d6d1f5"],
Cell[785789, 19860, 405, 9, 31, "Print",ExpressionUUID->"016e095c-1e0e-4223-bde9-599eec69eb53"],
Cell[786197, 19871, 431, 9, 31, "Print",ExpressionUUID->"a0d016ac-0018-487f-9293-3109c54ad51e"],
Cell[786631, 19882, 413, 9, 31, "Print",ExpressionUUID->"1447a0c6-f3a1-438c-8126-6b39a88b85bf"],
Cell[787047, 19893, 405, 9, 31, "Print",ExpressionUUID->"38cf45ba-107f-4c96-9e11-eccf51299fbe"],
Cell[787455, 19904, 433, 9, 31, "Print",ExpressionUUID->"93a9ac1a-3416-402f-ba70-9cdd15b35084"],
Cell[787891, 19915, 413, 9, 31, "Print",ExpressionUUID->"c74677db-665b-41d3-8e31-e37b0c279d58"],
Cell[788307, 19926, 405, 9, 31, "Print",ExpressionUUID->"8c101a58-52e6-4613-895c-d73021c2bd37"],
Cell[788715, 19937, 431, 9, 31, "Print",ExpressionUUID->"21208d02-5159-4e59-bb48-4c91b0954ca6"],
Cell[789149, 19948, 413, 9, 31, "Print",ExpressionUUID->"a16d4607-c379-4b28-8436-0f628eb62214"],
Cell[789565, 19959, 405, 9, 31, "Print",ExpressionUUID->"e9cfc8ff-ed68-441d-ae53-bf28f2b9351e"],
Cell[789973, 19970, 430, 9, 31, "Print",ExpressionUUID->"ed06763c-427e-413a-804c-9b0532787d0d"],
Cell[790406, 19981, 413, 9, 31, "Print",ExpressionUUID->"676de654-1715-4505-ad06-e5a38f0102bb"],
Cell[790822, 19992, 407, 9, 31, "Print",ExpressionUUID->"07a52e3b-eea7-49ca-8094-4d9b21903991"],
Cell[791232, 20003, 431, 9, 31, "Print",ExpressionUUID->"8d788a7c-ed49-4933-a921-dac0cce41673"]
}, Open  ]],
Cell[791678, 20015, 255, 4, 41, "Output",ExpressionUUID->"27789ba8-cbc8-452a-a5e9-0539b933aa55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[791982, 20025, 425, 7, 127, "Subsection",ExpressionUUID->"d7ed4a36-7d1f-4c06-aeb0-477c31b49ecb"],
Cell[CellGroupData[{
Cell[792432, 20036, 218, 4, 36, "Input",ExpressionUUID->"2fe1625f-d0ae-4b3e-8ab2-057930b89402"],
Cell[CellGroupData[{
Cell[792675, 20044, 454, 10, 31, "Print",ExpressionUUID->"6b2b8972-1f8e-4fbb-9690-b405e1a7ffa1"],
Cell[793132, 20056, 448, 10, 31, "Print",ExpressionUUID->"1048e63c-41b7-458e-8efd-abce7977f339"],
Cell[793583, 20068, 474, 10, 31, "Print",ExpressionUUID->"d9392253-9414-4fac-9d29-4742bb2026e1"]
}, Open  ]],
Cell[794072, 20081, 1281, 37, 45, "Output",ExpressionUUID->"e3580148-e8eb-4c2b-bdbe-8ec98effd771"]
}, Open  ]],
Cell[CellGroupData[{
Cell[795390, 20123, 501, 13, 36, "Input",ExpressionUUID->"a30a6144-3889-43ed-a199-6e9bedd6340a"],
Cell[795894, 20138, 1459, 43, 58, "Output",ExpressionUUID->"1e6fd442-6366-48c8-96ff-8ab60b09c982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[797390, 20186, 240, 5, 36, "Input",ExpressionUUID->"043662c0-cc00-4464-8039-79ba155b21a6"],
Cell[CellGroupData[{
Cell[797655, 20195, 428, 10, 31, "Print",ExpressionUUID->"e1a4f2b4-0f1a-430d-9144-3d93d07cd5b6"],
Cell[798086, 20207, 424, 10, 31, "Print",ExpressionUUID->"e5bf23a7-3a62-4817-89d9-34c43e676e93"],
Cell[798513, 20219, 450, 10, 31, "Print",ExpressionUUID->"8bdd6617-fa4a-4b7a-84de-a43ba7b1625f"]
}, Open  ]],
Cell[798978, 20232, 1084, 32, 45, "Output",ExpressionUUID->"46ad9ae3-bc6c-426a-86a3-fd4e40e011c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[800099, 20269, 523, 13, 36, "Input",ExpressionUUID->"24d01372-6270-4ac3-996d-bd000f3abb5c"],
Cell[800625, 20284, 1314, 39, 57, "Output",ExpressionUUID->"351a4ace-2382-4715-9c9c-4a12edb7feb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[801976, 20328, 302, 7, 56, "Subsubsection",ExpressionUUID->"3f442daa-1c0e-4a0b-b078-340bd7bfe4ce"],
Cell[CellGroupData[{
Cell[802303, 20339, 587, 17, 40, "Input",ExpressionUUID->"0f7f00d3-beb6-4543-9bf3-cbed3f3210ca"],
Cell[802893, 20358, 375, 9, 56, "Output",ExpressionUUID->"52ac7237-4217-48d1-a5e2-1e42dccd0949"]
}, Open  ]],
Cell[CellGroupData[{
Cell[803305, 20372, 608, 14, 36, "Input",ExpressionUUID->"1ac791ce-7f58-49d8-8b76-d75a25d6de9f"],
Cell[803916, 20388, 4486, 135, 126, "Output",ExpressionUUID->"767870e4-de09-4586-a3cc-a650effa8a80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[808439, 20528, 243, 5, 36, "Input",ExpressionUUID->"d0991cdd-a906-4de0-a4e2-acd3fbd5780f"],
Cell[CellGroupData[{
Cell[808707, 20537, 405, 9, 31, "Print",ExpressionUUID->"f15b638c-c00e-401a-9e31-44907d2733b8"],
Cell[809115, 20548, 399, 9, 31, "Print",ExpressionUUID->"bb5c9c4e-29e2-456a-9b33-3598302c608a"],
Cell[809517, 20559, 427, 9, 31, "Print",ExpressionUUID->"d55140a2-b85c-42ed-9b88-321763a1406b"]
}, Open  ]],
Cell[809959, 20571, 1412, 40, 45, "Output",ExpressionUUID->"cffd8b4e-585f-4afb-8cb5-55ad5132a5b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[811408, 20616, 867, 24, 40, "Input",ExpressionUUID->"3438165f-4091-48c5-b9ac-afd32a4c7c9f"],
Cell[812278, 20642, 1518, 42, 45, "Output",ExpressionUUID->"675b3e14-2db3-4a88-96ef-5feaeba414f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[813833, 20689, 244, 5, 36, "Input",ExpressionUUID->"6563ef94-cdf2-4342-b16e-49fd0b415b4a"],
Cell[CellGroupData[{
Cell[814102, 20698, 312, 8, 31, "Print",ExpressionUUID->"af9fa0d6-960d-4b26-a68d-1f09a6579504"],
Cell[814417, 20708, 308, 8, 31, "Print",ExpressionUUID->"a43b5ef4-a2f9-4f2b-b041-edbf3be157b4"],
Cell[814728, 20718, 332, 8, 31, "Print",ExpressionUUID->"e52cfae6-35cc-428f-ba60-cf403f546da8"]
}, Open  ]],
Cell[815075, 20729, 5060, 144, 150, "Output",ExpressionUUID->"7dc39e8e-b06b-401d-b084-5e37c9ffa57f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[820172, 20878, 2692, 75, 94, "Input",ExpressionUUID->"e5ce76e5-8c7d-4122-9bda-1d17080c9895"],
Cell[822867, 20955, 5402, 149, 150, "Output",ExpressionUUID->"580f33a9-11e7-4575-89d6-cc846b20835d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[828330, 21111, 214, 4, 80, "Subsection",ExpressionUUID->"1a202a78-b14e-4a8e-a183-67b9661e7450"],
Cell[CellGroupData[{
Cell[828569, 21119, 192, 3, 56, "Subsubsection",ExpressionUUID->"308b79a3-7d5b-4199-90fc-7680b9be00c6"],
Cell[CellGroupData[{
Cell[828786, 21126, 934, 28, 40, "Input",ExpressionUUID->"00c29330-d318-4605-923a-84a4d2bb509a"],
Cell[829723, 21156, 249, 4, 41, "Output",ExpressionUUID->"40ad2dd0-b0f6-4c3b-bb9e-13e0ce9a977d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[830021, 21166, 232, 5, 56, "Subsubsection",ExpressionUUID->"2daad1ea-bdd4-4994-93c6-dcaca38bed0a"],
Cell[CellGroupData[{
Cell[830278, 21175, 900, 27, 36, "Input",ExpressionUUID->"97c07b09-9b6f-4aba-8ac7-1d5566dde718"],
Cell[831181, 21204, 207, 4, 41, "Output",ExpressionUUID->"6ba521ad-5ae4-43c4-8e8a-4d888a28554c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[831437, 21214, 207, 3, 56, "Subsubsection",ExpressionUUID->"6af601fc-56eb-41c2-a51b-03820baf3ae4"],
Cell[CellGroupData[{
Cell[831669, 21221, 1027, 30, 55, "Input",ExpressionUUID->"f1c1f913-ee9b-4db7-82d4-0631ccd3ccd7"],
Cell[832699, 21253, 1451, 40, 101, "Output",ExpressionUUID->"90d650dd-c4e9-40a8-a930-139e7c603a55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[834187, 21298, 1045, 31, 55, "Input",ExpressionUUID->"a874bc87-3b81-437c-b206-b09e290270eb"],
Cell[835235, 21331, 751, 21, 58, "Output",ExpressionUUID->"93cf60d1-0981-473d-bde4-a6e050434045"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[836035, 21358, 211, 4, 56, "Subsubsection",ExpressionUUID->"179f8dff-a01f-48a5-b4cb-61191b542d35"],
Cell[CellGroupData[{
Cell[836271, 21366, 891, 26, 36, "Input",ExpressionUUID->"216d7281-6eaa-4baa-8df4-444fe15825bd"],
Cell[837165, 21394, 590, 9, 41, "Output",ExpressionUUID->"116efb82-90c0-438b-a6f5-9dd2b3423156"]
}, Open  ]],
Cell[CellGroupData[{
Cell[837792, 21408, 847, 25, 36, "Input",ExpressionUUID->"46eb2add-5f2a-4276-8054-d55aa8ea4fdd"],
Cell[838642, 21435, 459, 7, 41, "Output",ExpressionUUID->"bb61ed17-90e4-4de0-874d-64cd07c6b652"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[839162, 21449, 237, 4, 80, "Subsection",ExpressionUUID->"7d3a5780-3c2e-44c2-bc29-42b890205885"],
Cell[CellGroupData[{
Cell[839424, 21457, 738, 23, 39, "Input",ExpressionUUID->"5bebe00a-667c-4b60-9022-cfaac446dbe3"],
Cell[840165, 21482, 254, 4, 70, "Output",ExpressionUUID->"0fb4dd1c-6a42-4bae-8790-aff7db76f500"]
}, Open  ]],
Cell[CellGroupData[{
Cell[840456, 21491, 648, 19, 39, "Input",ExpressionUUID->"6e6c3f4a-fe34-4a05-8096-8327093a878b"],
Cell[841107, 21512, 225, 4, 70, "Output",ExpressionUUID->"63b273b5-4ff7-47e8-a8f8-b09e5b6f1cdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[841369, 21521, 879, 26, 39, "Input",ExpressionUUID->"6bc35de3-2eda-44ca-a8e7-05b62cae49db"],
Cell[842251, 21549, 225, 4, 70, "Output",ExpressionUUID->"3d1b942c-73c1-45e0-b982-4816f20df2c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[842525, 21559, 236, 4, 59, "Subsection",ExpressionUUID->"c8dafe45-942a-4937-b368-b233a1a8f852"],
Cell[CellGroupData[{
Cell[842786, 21567, 224, 5, 56, "Subsubsection",ExpressionUUID->"d005531a-7ec0-40a8-9187-a28e95eb3844"],
Cell[CellGroupData[{
Cell[843035, 21576, 3965, 90, 68, "Input",ExpressionUUID->"b929ef99-a9d3-4421-9c27-f301873d191f"],
Cell[847003, 21668, 2663, 38, 41, "Output",ExpressionUUID->"7d83f781-1fd4-40d8-928d-aaad34b0de49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[849703, 21711, 2590, 71, 68, "Input",ExpressionUUID->"f972ab35-fd81-4cd6-a7ed-c06f91f7c652"],
Cell[852296, 21784, 391, 6, 41, "Output",ExpressionUUID->"d43b411b-0d83-4147-bd3d-45be55abd1fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[852724, 21795, 2535, 71, 68, "Input",ExpressionUUID->"8be392c4-b69a-44c7-bc2d-74dbc41e4554"],
Cell[855262, 21868, 315, 5, 41, "Output",ExpressionUUID->"6fc8c7d9-0c1d-4bb4-b569-e681f3bb5cf9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[855626, 21879, 210, 4, 56, "Subsubsection",ExpressionUUID->"446f8a95-9685-47b1-a134-edaaece41e87"],
Cell[CellGroupData[{
Cell[855861, 21887, 2630, 75, 85, "Input",ExpressionUUID->"539aae10-8d7b-40ea-977c-c3f8ad87f2bd"],
Cell[858494, 21964, 352, 6, 41, "Output",ExpressionUUID->"86829d22-13e2-4833-b442-ddd9e737aff5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[858895, 21976, 455, 8, 88, "Subsubsection",ExpressionUUID->"ddb700d5-1aa7-46bd-a2ad-4329db87b493"],
Cell[CellGroupData[{
Cell[859375, 21988, 6002, 175, 207, "Input",ExpressionUUID->"76e7509b-7d92-4460-809f-d7f50e98fedf"],
Cell[865380, 22165, 272, 5, 41, "Output",ExpressionUUID->"c01ba025-ee1e-461b-903c-78b6497fd96f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[865691, 22175, 391, 6, 98, "Subsection",ExpressionUUID->"afc41978-e1a7-4d36-990b-905bdffb6192"]
}, Open  ]]
}
]
*)


